Finite $W$ mass corrections to inclusive $B$ decays

We compute the effects of a finite $W$ boson mass on the inclusive $b\rightarrow c \ell \nu$ decay rate and the semileptonic moments. To this end we keep terms of $\mathcal{O}\left(q^2/m_W^2 \right)$ when integrating out the $W$ boson in the Weak Effective Theory. In the third hadronic invariant mass moment such corrections reach the $0.5\%$ level but they are smaller than the present-day experimental uncertainties in all observables.

==> ancillary.m <==
(* ::Package:: *)

(*
Finite W mass corrections to inclusive B decays

O(q^2/mW^2) contributions to the central moments defined in eq.(11)

E-Mail: sandro.maechler@physik.uzh.ch

Notation:

rho denotes the ratio mc/mb

Ecut denotes a lower cut on the lepton energy in units of GeV/mb

qcut denotes a lower cut on q^2 in units of GeV^2/mb^2

*)

FirstLeptonMoment = ((-1 + 2*Ecut + rho)^2*(7 + 8192*Ecut^12 - 246*rho - 
        6244*rho^2 + 16878*rho^3 - 27990*rho^4 + 16878*rho^5 - 6244*rho^6 - 
        246*rho^7 + 7*rho^8 + 4096*Ecut^11*(-7 + 3*rho) + 
        1024*Ecut^10*(37 - 26*rho + rho^2) - 2048*Ecut^9*
         (10 - 5*rho - 5*rho^2 + 2*rho^3) + 256*Ecut^8*(65 - 400*rho - 
          2220*rho^2 - 28*rho^3 + 15*rho^4) + 256*Ecut^7*
         (-167 + 1655*rho + 10990*rho^2 + 1576*rho^3 - 185*rho^4 + 
          31*rho^5) + 64*Ecut^6*(828 - 9762*rho - 77300*rho^2 - 11048*rho^3 + 
          8755*rho^4 - 674*rho^5 + 71*rho^6) + 64*Ecut^5*
         (-497 + 6861*rho + 62559*rho^2 + 9011*rho^3 - 20680*rho^4 + 
          36*rho^5 - 268*rho^6 + 18*rho^7) - 32*Ecut^3*(35 - 625*rho - 
          7030*rho^2 - 2257*rho^3 + 3510*rho^4 + 9205*rho^5 - 4130*rho^6 - 
          215*rho^7 + 7*rho^8) + 16*Ecut^4*(590 - 9370*rho - 94420*rho^2 - 
          21542*rho^3 + 67625*rho^4 + 9940*rho^5 - 2510*rho^6 - 200*rho^7 + 
          7*rho^8) - 4*Ecut*(7 - 253*rho - 7325*rho^2 + 21201*rho^3 - 
          41985*rho^4 + 29433*rho^5 - 11407*rho^6 - 485*rho^7 + 14*rho^8) + 
        4*Ecut^2*(7 - 260*rho - 9705*rho^2 + 27948*rho^3 - 76605*rho^4 + 
          69108*rho^5 - 30115*rho^6 - 1420*rho^7 + 42*rho^8)) - 
      3600*(1 - 2*Ecut)^4*rho^4*(3 - 4*rho + 3*rho^2)*Log[1 - 2*Ecut]^2 - 
      240*(-1 + 2*Ecut)*rho^2*(-11 + 1280*Ecut^9 + 4*rho - 5*rho^2 + 
        5*rho^4 - 4*rho^5 + 11*rho^6 - 1152*Ecut^8*(8 + 3*rho) - 
        128*Ecut^7*(-168 - 83*rho + 30*rho^2) + 
        64*Ecut^6*(-373 - 208*rho + 205*rho^2 + 5*rho^3) + 
        48*Ecut^5*(289 + 174*rho - 320*rho^2 - 20*rho^3 + 15*rho^4) - 
        40*Ecut^4*(102 + 65*rho - 168*rho^2 - 48*rho^3 + 52*rho^4 + 
          3*rho^5) - 8*Ecut^3*(-71 - 36*rho - 25*rho^2 + 275*rho^3 - 
          245*rho^4 - 19*rho^5 + 11*rho^6) + 12*Ecut^2*
         (-11 + 4*rho - 80*rho^2 + 100*rho^3 - 70*rho^4 - 4*rho^5 + 
          11*rho^6) - 6*Ecut*(-11 + 4*rho - 35*rho^2 + 40*rho^3 - 25*rho^4 - 
          4*rho^5 + 11*rho^6))*Log[rho] - 3600*(1 - 2*Ecut)^4*rho^4*
       (3 - 4*rho + 3*rho^2)*Log[rho]^2 + 240*(-1 + 2*Ecut)*rho^2*
       Log[1 - 2*Ecut]*(-11 + 1280*Ecut^9 + 4*rho - 5*rho^2 + 5*rho^4 - 
        4*rho^5 + 11*rho^6 - 1152*Ecut^8*(8 + 3*rho) - 
        128*Ecut^7*(-168 - 83*rho + 30*rho^2) + 
        64*Ecut^6*(-373 - 208*rho + 205*rho^2 + 5*rho^3) + 
        48*Ecut^5*(289 + 174*rho - 320*rho^2 - 20*rho^3 + 15*rho^4) - 
        40*Ecut^4*(102 + 65*rho - 168*rho^2 - 48*rho^3 + 52*rho^4 + 
          3*rho^5) - 8*Ecut^3*(-71 - 36*rho - 25*rho^2 + 275*rho^3 - 
          245*rho^4 - 19*rho^5 + 11*rho^6) + 12*Ecut^2*
         (-11 + 4*rho - 80*rho^2 + 100*rho^3 - 70*rho^4 - 4*rho^5 + 
          11*rho^6) - 6*Ecut*(-11 + 4*rho - 35*rho^2 + 40*rho^3 - 25*rho^4 - 
          4*rho^5 + 11*rho^6) + 30*(-1 + 2*Ecut)^3*rho^2*
         (3 - 4*rho + 3*rho^2)*Log[rho]))/
     (600*(-1 + 4*Ecut - 4*Ecut^2 + 16*Ecut^3 - 80*Ecut^4 + 128*Ecut^5 - 
        64*Ecut^6 + 8*rho - 32*Ecut*rho + 32*Ecut^2*rho - 16*Ecut^3*rho + 
        64*Ecut^4*rho - 64*Ecut^5*rho - 24*Ecut*rho^2 + 72*Ecut^2*rho^2 - 
        48*Ecut^3*rho^2 - 8*rho^3 + 32*Ecut*rho^3 - 32*Ecut^2*rho^3 + 
        16*Ecut^3*rho^3 + rho^4 - 4*Ecut*rho^4 + 4*Ecut^2*rho^4 - 
        12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] + 12*(1 - 2*Ecut)^2*rho^2*
         Log[rho])^2)
 
SecondLeptonMoment = -1/42000*
     ((-1 + 2*Ecut)*((-1 + 2*Ecut + rho)^3*(23 + 1572864*Ecut^17 - 166*rho + 
          124238*rho^2 + 97530*rho^3 + 4949545*rho^4 - 13588436*rho^5 + 
          28930532*rho^6 - 13588436*rho^7 + 4949545*rho^8 + 97530*rho^9 + 
          124238*rho^10 - 166*rho^11 + 23*rho^12 + 393216*Ecut^16*
           (-19 + 9*rho) + 65536*Ecut^15*(211 - 167*rho + 16*rho^2) - 
          81920*Ecut^14*(145 - 115*rho - 79*rho^2 + 37*rho^3) - 
          40960*Ecut^13*(-356 + 1979*rho + 11039*rho^2 - 293*rho^3 + 
            27*rho^4) + 4096*Ecut^12*(-11751 + 113640*rho + 794920*rho^2 + 
            85180*rho^3 - 4845*rho^4 + 1104*rho^5) + 8192*Ecut^11*
           (11608 - 135408*rho - 1136085*rho^2 - 135185*rho^3 + 
            106905*rho^4 - 6042*rho^5 + 777*rho^6) + 1024*Ecut^10*
           (-102071 + 1387527*rho + 13586949*rho^2 + 1606255*rho^3 - 
            3592080*rho^4 + 113604*rho^5 - 42378*rho^6 + 3834*rho^7) + 
          2560*Ecut^9*(26390 - 411085*rho - 4649043*rho^2 - 898221*rho^3 + 
            2202655*rho^4 + 70144*rho^5 - 55608*rho^6 - 7818*rho^7 + 
            498*rho^8) + 1280*Ecut^8*(-18537 + 325768*rho + 4585198*rho^2 + 
            2824754*rho^3 - 656201*rho^4 - 875090*rho^5 + 740096*rho^6 + 
            46710*rho^7 - 3732*rho^8 + 138*rho^9) - 256*Ecut^7*
           (-6483 + 132515*rho + 6375620*rho^2 + 16819780*rho^3 + 
            31356230*rho^4 - 9335911*rho^5 + 4462525*rho^6 + 700275*rho^7 - 
            212790*rho^8 + 1185*rho^9 + 54*rho^10) - 
          64*Ecut^6*(-36853 + 747323*rho - 5668005*rho^2 - 50251605*rho^3 - 
            170073360*rho^4 + 40982354*rho^5 + 8771896*rho^6 - 
            5598820*rho^7 + 2952065*rho^8 + 3955*rho^9 - 1871*rho^10 + 
            121*rho^11) - 32*Ecut^5*(34624 - 743223*rho + 5400969*rho^2 + 
            44671785*rho^3 + 202132965*rho^4 - 41643282*rho^5 - 
            64859046*rho^6 + 11392448*rho^7 - 6719980*rho^8 - 20895*rho^9 + 
            92893*rho^10 - 881*rho^11 + 23*rho^12) + 
          80*Ecut^4*(2755 - 60480*rho + 853764*rho^2 + 4373808*rho^3 + 
            23220045*rho^4 - 2378154*rho^5 - 16675932*rho^6 + 592178*rho^7 - 
            263143*rho^8 + 59130*rho^9 + 94264*rho^10 - 338*rho^11 + 
            23*rho^12) - 80*Ecut^3*(222 - 4818*rho + 126242*rho^2 + 
            470386*rho^3 + 2962236*rho^4 - 779165*rho^5 + 1129933*rho^6 - 
            3608965*rho^7 + 1776519*rho^8 + 92759*rho^9 + 102793*rho^10 - 
            165*rho^11 + 23*rho^12) - 2*Ecut*(46 - 401*rho + 277165*rho^2 + 
            213615*rho^3 + 14519855*rho^4 - 42451222*rho^5 + 
            101256862*rho^6 - 52667830*rho^7 + 20126960*rho^8 + 
            469095*rho^9 + 592501*rho^10 - 761*rho^11 + 115*rho^12) + 
          4*Ecut^2*(23 - 235*rho + 167195*rho^2 + 226005*rho^3 + 
            13301680*rho^4 - 40162226*rho^5 + 116460050*rho^6 - 
            70812050*rho^7 + 30122995*rho^8 + 992445*rho^9 + 1113203*rho^10 - 
            1315*rho^11 + 230*rho^12)) - 1512000*(-1 + 2*Ecut)^5*rho^6*
         (3 + rho + rho^2 + 3*rho^3)*Log[1 - 2*Ecut]^3 - 
        60*rho^2*(-1 + 2*Ecut + rho)^2*(471 + 3932160*Ecut^14 + 6043*rho + 
          81580*rho^2 - 84108*rho^3 + 298414*rho^4 + 298414*rho^5 - 
          84108*rho^6 + 81580*rho^7 + 6043*rho^8 + 471*rho^9 - 
          65536*Ecut^13*(577 + 217*rho) - 32768*Ecut^12*(-4036 - 2440*rho + 
            331*rho^2) + 2048*Ecut^11*(-117663 - 94977*rho + 31223*rho^2 + 
            4137*rho^3) + 1024*Ecut^10*(251621 + 263713*rho - 112835*rho^2 - 
            41153*rho^3 + 3374*rho^4) - 2560*Ecut^9*(64621 + 96839*rho + 
            4764*rho^2 - 24012*rho^3 + 5887*rho^4 + 1421*rho^5) - 
          256*Ecut^8*(-230607 - 697587*rho - 1316520*rho^2 - 56120*rho^3 - 
            29285*rho^4 - 62909*rho^5 + 4116*rho^6) + 
          128*Ecut^7*(-56326 - 922490*rho - 4274174*rho^2 - 1060630*rho^3 + 
            446855*rho^4 - 134747*rho^5 + 26985*rho^6 + 3607*rho^7) + 
          64*Ecut^6*(-33674 + 1063314*rho + 6860014*rho^2 + 2596846*rho^3 - 
            1885065*rho^4 - 204253*rho^5 - 60917*rho^6 - 30607*rho^7 + 
            1582*rho^8) + 80*Ecut^4*(98 + 83394*rho + 589804*rho^2 + 
            369628*rho^3 - 335083*rho^4 - 339675*rho^5 + 8734*rho^6 + 
            29558*rho^7 + 7695*rho^8 + 471*rho^9) - 
          32*Ecut^5*(-22158 + 872106*rho + 6140020*rho^2 + 3097164*rho^3 - 
            3044937*rho^4 - 1205631*rho^5 - 31658*rho^6 - 40670*rho^7 + 
            11133*rho^8 + 471*rho^9) - 2*Ecut*(1413 + 17187*rho + 
            285112*rho^2 - 361192*rho^3 + 1426310*rho^4 + 961002*rho^5 - 
            311672*rho^6 + 367528*rho^7 + 31157*rho^8 + 2355*rho^9) + 
          4*Ecut^2*(1413 + 16245*rho + 353597*rho^2 - 522245*rho^3 + 
            2497495*rho^4 + 868917*rho^5 - 348925*rho^6 + 642053*rho^7 + 
            65140*rho^8 + 4710*rho^9) - 8*Ecut^3*(2491 + 90701*rho + 
            753345*rho^2 + 181195*rho^3 + 1304135*rho^4 - 569611*rho^5 - 
            85481*rho^6 + 517565*rho^7 + 68950*rho^8 + 4710*rho^9))*
         Log[rho] - 3600*(1 - 2*Ecut)^2*rho^4*(445 + 61440*Ecut^10 - 
          329*rho + 3815*rho^2 - 2835*rho^3 + 2835*rho^4 - 3815*rho^5 + 
          329*rho^6 - 445*rho^7 - 25600*Ecut^9*(19 + 7*rho) - 
          1536*Ecut^8*(-940 - 441*rho + 35*rho^2) + 128*Ecut^7*
           (-17175 - 8113*rho + 2135*rho^2 + 945*rho^3) + 
          448*Ecut^6*(4235 + 1869*rho - 1255*rho^2 - 805*rho^3 + 20*rho^4) - 
          672*Ecut^5*(1395 + 561*rho - 835*rho^2 - 565*rho^3 + 20*rho^4 + 
            40*rho^5) + 560*Ecut^4*(441 + 161*rho - 409*rho^2 - 297*rho^3 + 
            46*rho^4 + 124*rho^5 + 6*rho^6) + 8*Ecut^3*(-3805 - 791*rho - 
            5845*rho^2 + 4165*rho^3 - 6265*rho^4 - 5635*rho^5 - 749*rho^6 + 
            445*rho^7) - 12*Ecut^2*(-445 + 329*rho - 6965*rho^2 + 
            1785*rho^3 - 3885*rho^4 + 665*rho^5 - 329*rho^6 + 445*rho^7) + 
          6*Ecut*(-445 + 329*rho - 5075*rho^2 + 2415*rho^3 - 3255*rho^4 + 
            2555*rho^5 - 329*rho^6 + 445*rho^7))*Log[rho]^2 + 
        1512000*(-1 + 2*Ecut)^5*rho^6*(3 + rho + rho^2 + 3*rho^3)*
         Log[rho]^3 - 3600*(1 - 2*Ecut)^2*rho^4*Log[1 - 2*Ecut]^2*
         (445 + 61440*Ecut^10 - 329*rho + 3815*rho^2 - 2835*rho^3 + 
          2835*rho^4 - 3815*rho^5 + 329*rho^6 - 445*rho^7 - 
          25600*Ecut^9*(19 + 7*rho) - 1536*Ecut^8*(-940 - 441*rho + 
            35*rho^2) + 128*Ecut^7*(-17175 - 8113*rho + 2135*rho^2 + 
            945*rho^3) + 448*Ecut^6*(4235 + 1869*rho - 1255*rho^2 - 
            805*rho^3 + 20*rho^4) - 672*Ecut^5*(1395 + 561*rho - 835*rho^2 - 
            565*rho^3 + 20*rho^4 + 40*rho^5) + 560*Ecut^4*(441 + 161*rho - 
            409*rho^2 - 297*rho^3 + 46*rho^4 + 124*rho^5 + 6*rho^6) + 
          8*Ecut^3*(-3805 - 791*rho - 5845*rho^2 + 4165*rho^3 - 6265*rho^4 - 
            5635*rho^5 - 749*rho^6 + 445*rho^7) - 12*Ecut^2*
           (-445 + 329*rho - 6965*rho^2 + 1785*rho^3 - 3885*rho^4 + 
            665*rho^5 - 329*rho^6 + 445*rho^7) + 6*Ecut*(-445 + 329*rho - 
            5075*rho^2 + 2415*rho^3 - 3255*rho^4 + 2555*rho^5 - 329*rho^6 + 
            445*rho^7) - 1260*(-1 + 2*Ecut)^3*rho^2*(3 + rho + rho^2 + 
            3*rho^3)*Log[rho]) - 60*rho^2*Log[1 - 2*Ecut]*
         (-((-1 + 2*Ecut + rho)^2*(471 + 3932160*Ecut^14 + 6043*rho + 
             81580*rho^2 - 84108*rho^3 + 298414*rho^4 + 298414*rho^5 - 
             84108*rho^6 + 81580*rho^7 + 6043*rho^8 + 471*rho^9 - 
             65536*Ecut^13*(577 + 217*rho) - 32768*Ecut^12*(-4036 - 2440*
                rho + 331*rho^2) + 2048*Ecut^11*(-117663 - 94977*rho + 31223*
                rho^2 + 4137*rho^3) + 1024*Ecut^10*(251621 + 263713*rho - 
               112835*rho^2 - 41153*rho^3 + 3374*rho^4) - 2560*Ecut^9*
              (64621 + 96839*rho + 4764*rho^2 - 24012*rho^3 + 5887*rho^4 + 
               1421*rho^5) - 256*Ecut^8*(-230607 - 697587*rho - 1316520*
                rho^2 - 56120*rho^3 - 29285*rho^4 - 62909*rho^5 + 4116*
                rho^6) + 128*Ecut^7*(-56326 - 922490*rho - 4274174*rho^2 - 
               1060630*rho^3 + 446855*rho^4 - 134747*rho^5 + 26985*rho^6 + 
               3607*rho^7) + 64*Ecut^6*(-33674 + 1063314*rho + 6860014*
                rho^2 + 2596846*rho^3 - 1885065*rho^4 - 204253*rho^5 - 60917*
                rho^6 - 30607*rho^7 + 1582*rho^8) + 80*Ecut^4*
              (98 + 83394*rho + 589804*rho^2 + 369628*rho^3 - 335083*rho^4 - 
               339675*rho^5 + 8734*rho^6 + 29558*rho^7 + 7695*rho^8 + 471*
                rho^9) - 32*Ecut^5*(-22158 + 872106*rho + 6140020*rho^2 + 
               3097164*rho^3 - 3044937*rho^4 - 1205631*rho^5 - 31658*rho^6 - 
               40670*rho^7 + 11133*rho^8 + 471*rho^9) - 
             2*Ecut*(1413 + 17187*rho + 285112*rho^2 - 361192*rho^3 + 1426310*
                rho^4 + 961002*rho^5 - 311672*rho^6 + 367528*rho^7 + 31157*
                rho^8 + 2355*rho^9) + 4*Ecut^2*(1413 + 16245*rho + 353597*
                rho^2 - 522245*rho^3 + 2497495*rho^4 + 868917*rho^5 - 348925*
                rho^6 + 642053*rho^7 + 65140*rho^8 + 4710*rho^9) - 
             8*Ecut^3*(2491 + 90701*rho + 753345*rho^2 + 181195*rho^3 + 
               1304135*rho^4 - 569611*rho^5 - 85481*rho^6 + 517565*rho^7 + 
               68950*rho^8 + 4710*rho^9))) - 120*(rho - 2*Ecut*rho)^2*
           (445 + 61440*Ecut^10 - 329*rho + 3815*rho^2 - 2835*rho^3 + 
            2835*rho^4 - 3815*rho^5 + 329*rho^6 - 445*rho^7 - 
            25600*Ecut^9*(19 + 7*rho) - 1536*Ecut^8*(-940 - 441*rho + 
              35*rho^2) + 128*Ecut^7*(-17175 - 8113*rho + 2135*rho^2 + 
              945*rho^3) + 448*Ecut^6*(4235 + 1869*rho - 1255*rho^2 - 
              805*rho^3 + 20*rho^4) - 672*Ecut^5*(1395 + 561*rho - 
              835*rho^2 - 565*rho^3 + 20*rho^4 + 40*rho^5) + 
            560*Ecut^4*(441 + 161*rho - 409*rho^2 - 297*rho^3 + 46*rho^4 + 
              124*rho^5 + 6*rho^6) + 8*Ecut^3*(-3805 - 791*rho - 5845*rho^2 + 
              4165*rho^3 - 6265*rho^4 - 5635*rho^5 - 749*rho^6 + 445*rho^7) - 
            12*Ecut^2*(-445 + 329*rho - 6965*rho^2 + 1785*rho^3 - 
              3885*rho^4 + 665*rho^5 - 329*rho^6 + 445*rho^7) + 
            6*Ecut*(-445 + 329*rho - 5075*rho^2 + 2415*rho^3 - 3255*rho^4 + 
              2555*rho^5 - 329*rho^6 + 445*rho^7))*Log[rho] + 
          75600*(-1 + 2*Ecut)^5*rho^4*(3 + rho + rho^2 + 3*rho^3)*
           Log[rho]^2)))/(1 - 4*Ecut + 4*Ecut^2 - 16*Ecut^3 + 80*Ecut^4 - 
        128*Ecut^5 + 64*Ecut^6 - 8*rho + 32*Ecut*rho - 32*Ecut^2*rho + 
        16*Ecut^3*rho - 64*Ecut^4*rho + 64*Ecut^5*rho + 24*Ecut*rho^2 - 
        72*Ecut^2*rho^2 + 48*Ecut^3*rho^2 + 8*rho^3 - 32*Ecut*rho^3 + 
        32*Ecut^2*rho^3 - 16*Ecut^3*rho^3 - rho^4 + 4*Ecut*rho^4 - 
        4*Ecut^2*rho^4 + 12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] - 
        12*(1 - 2*Ecut)^2*rho^2*Log[rho])^3
 
ThirdLeptonMoment = ((-1 + 2*Ecut)*((-1 + 2*Ecut + rho)^4*
        (31 + 54525952*Ecut^23 - 1761*rho + 146875*rho^2 + 4037985*rho^3 + 
         42479650*rho^4 - 86725773*rho^5 + 1067457253*rho^6 - 
         2657284275*rho^7 + 4983460030*rho^8 - 2657284275*rho^9 + 
         1067457253*rho^10 - 86725773*rho^11 + 42479650*rho^12 + 
         4037985*rho^13 + 146875*rho^14 - 1761*rho^15 + 31*rho^16 + 
         27262976*Ecut^22*(-13 + 6*rho) + 1048576*Ecut^21*
          (859 - 626*rho + 40*rho^2) - 524288*Ecut^20*(2143 - 1508*rho - 
           2120*rho^2 + 800*rho^3) - 1310720*Ecut^19*(-2124 + 12700*rho + 
           74658*rho^2 - 2828*rho^3 + 427*rho^4) + 131072*Ecut^18*
          (-108482 + 1029770*rho + 7520420*rho^2 + 659210*rho^3 + 
           6675*rho^4 + 1654*rho^5) + 65536*Ecut^17*(651946 - 7399222*rho - 
           64281750*rho^2 - 7066230*rho^3 + 4354565*rho^4 - 133942*rho^5 + 
           20394*rho^6) + 32768*Ecut^16*(-2354766 + 30806514*rho + 
           309299890*rho^2 + 33385350*rho^3 - 59169385*rho^4 + 
           1792932*rho^5 - 518518*rho^6 + 53680*rho^7) + 
         16384*Ecut^15*(5525742 - 81851552*rho - 938803360*rho^2 - 
           135015120*rho^3 + 298870675*rho^4 - 4411444*rho^5 - 
           3599786*rho^6 - 1015960*rho^7 + 80025*rho^8) + 
         40960*Ecut^14*(-1698422 + 28047740*rho + 377931564*rho^2 + 
           132116756*rho^3 - 70178129*rho^4 - 12549108*rho^5 + 
           17848844*rho^6 + 1920774*rho^7 - 247269*rho^8 + 15026*rho^9) + 
         4096*Ecut^13*(7602618 - 137652360*rho - 2562193360*rho^2 - 
           2837206780*rho^3 - 3122488375*rho^4 + 770759248*rho^5 - 
           331456380*rho^6 - 71595710*rho^7 + 23395095*rho^8 - 944350*rho^9 + 
           41844*rho^10) + 2048*Ecut^12*(-940074 + 16237148*rho + 
           2333541100*rho^2 + 8500565840*rho^3 + 17921473455*rho^4 - 
           3938254314*rho^5 - 930059212*rho^6 + 460485350*rho^7 - 
           215140335*rho^8 + 8102380*rho^9 - 375452*rho^10 + 7504*rho^11) - 
         1024*Ecut^11*(7866356 - 172819664*rho + 1463092860*rho^2 + 
           17158086700*rho^3 + 47680344195*rho^4 - 10697894864*rho^5 - 
           10331595774*rho^6 + 1889475540*rho^7 - 724545900*rho^8 + 
           27676420*rho^9 + 8326438*rho^10 - 43292*rho^11 + 7985*rho^12) - 
         512*Ecut^10*(-12205632 + 284518692*rho - 800216860*rho^2 - 
           23304427860*rho^3 - 77148748325*rho^4 + 14204254408*rho^5 + 
           31486247072*rho^6 - 3611033670*rho^7 - 513269310*rho^8 + 
           24259950*rho^9 - 107844916*rho^10 + 3242346*rho^11 - 
           154045*rho^12 + 7550*rho^13) - 1280*Ecut^9*
          (1929528 - 47516120*rho + 112003604*rho^2 + 4183305396*rho^3 + 
           16167172761*rho^4 + 115104384*rho^5 - 7494403632*rho^6 - 
           626622782*rho^7 + 1983656662*rho^8 - 49970618*rho^9 + 
           63878618*rho^10 - 3392278*rho^11 - 461107*rho^12 - 19278*rho^13 + 
           622*rho^14) - 128*Ecut^8*(-4076408 + 104495840*rho - 
           303621960*rho^2 - 11789577680*rho^3 - 56880904225*rho^4 - 
           34799980542*rho^5 - 23334305860*rho^6 + 33719674330*rho^7 - 
           25919376110*rho^8 - 792810750*rho^9 + 598389178*rho^10 + 
           28817070*rho^11 + 34066755*rho^12 - 513260*rho^13 - 31850*rho^14 + 
           672*rho^15) - 64*Ecut^7*(293139 - 6341808*rho - 50760800*rho^2 + 
           3946291240*rho^3 + 31149148855*rho^4 + 60911253796*rho^5 + 
           140701216158*rho^6 - 79822505400*rho^7 + 19938930255*rho^8 + 
           7793388960*rho^9 - 5432928964*rho^10 - 11886112*rho^11 - 
           120105975*rho^12 + 8129980*rho^13 + 350310*rho^14 - 5696*rho^15 + 
           62*rho^16) - 2*Ecut*(93 - 5407*rho + 460355*rho^2 + 
           13351375*rho^3 + 160818670*rho^4 - 350755239*rho^5 + 
           4714448181*rho^6 - 12334514185*rho^7 + 24917300150*rho^8 - 
           14238328565*rho^9 + 5960124349*rho^10 - 516502491*rho^11 + 
           263977830*rho^12 + 27028475*rho^13 + 1008395*rho^14 - 
           12203*rho^15 + 217*rho^16) + 32*Ecut^6*(-660801 + 19626134*rho - 
           199548860*rho^2 + 1263484100*rho^3 + 19182821545*rho^4 + 
           54509805476*rho^5 + 206700945356*rho^6 - 93576780510*rho^7 - 
           28939520725*rho^8 + 20531951790*rho^9 - 12131040364*rho^10 - 
           82163624*rho^11 - 81209205*rho^12 + 44063800*rho^13 + 
           1855340*rho^14 - 25886*rho^15 + 434*rho^16) + 
         40*Ecut^4*(-17299 + 513840*rho - 5652052*rho^2 + 121524312*rho^3 + 
           1149708817*rho^4 + 1587033242*rho^5 + 12803407524*rho^6 - 
           4517366606*rho^7 - 3697939519*rho^8 - 3170285244*rho^9 + 
           2108560068*rho^10 - 402532148*rho^11 + 288329983*rho^12 + 
           45347282*rho^13 + 1839452*rho^14 - 23286*rho^15 + 434*rho^16) + 
         4*Ecut^2*(93 - 5531*rho + 486800*rho^2 + 15429565*rho^3 + 
           223040730*rho^4 - 482584599*rho^5 + 7744694988*rho^6 - 
           21213444875*rho^7 + 47553570920*rho^8 - 29780609585*rho^9 + 
           13350237744*rho^10 - 1228447233*rho^11 + 687256950*rho^12 + 
           76976515*rho^13 + 2952980*rho^14 - 36113*rho^15 + 651*rho^16) - 
         8*Ecut^3*(-3784 + 106410*rho - 616115*rho^2 + 73503180*rho^3 + 
           669257825*rho^4 + 254896972*rho^5 + 10524169115*rho^6 - 
           16162926770*rho^7 + 35618959915*rho^8 - 28831936550*rho^9 + 
           14370645083*rho^10 - 1506841360*rho^11 + 952955135*rho^12 + 
           120799280*rho^13 + 4769725*rho^14 - 59146*rho^15 + 1085*rho^16) - 
         16*Ecut^5*(-370707 + 11052742*rho - 120371880*rho^2 + 
           1025351660*rho^3 + 12858703925*rho^4 + 28071921352*rho^5 + 
           155639140148*rho^6 - 55555155590*rho^7 - 66320600355*rho^8 + 
           19149839750*rho^9 - 8800687328*rho^10 - 681433792*rho^11 + 
           474580795*rho^12 + 129615820*rho^13 + 5374500*rho^14 - 
           70342*rho^15 + 1302*rho^16)) - 45360000*(-1 + 2*Ecut)^7*rho^8*
        (9 + 6*rho + 8*rho^2 + 6*rho^3 + 9*rho^4)*Log[1 - 2*Ecut]^4 - 
       30*(-1 + 2*Ecut)*rho^2*(-1 + 2*Ecut + rho)^3*
        (-427 + 815267840*Ecut^19 - 60173*rho - 1609808*rho^2 - 
         1532032*rho^3 - 41858375*rho^4 + 53496959*rho^5 - 123348144*rho^6 - 
         123348144*rho^7 + 53496959*rho^8 - 41858375*rho^9 - 1532032*rho^10 - 
         1609808*rho^11 - 60173*rho^12 - 427*rho^13 - 262144*Ecut^18*
          (38057 + 13177*rho) - 131072*Ecut^17*(-357771 - 201062*rho + 
           26484*rho^2) + 65536*Ecut^16*(-1834891 - 1364573*rho + 
           437486*rho^2 + 48718*rho^3) + 32768*Ecut^15*
          (5828292 + 5584798*rho - 2164672*rho^2 - 626478*rho^3 + 
           63485*rho^4) - 81920*Ecut^14*(2394660 + 3269638*rho + 
           421128*rho^2 - 406752*rho^3 + 144723*rho^4 + 29301*rho^5) - 
         8192*Ecut^13*(-15506386 - 39528126*rho - 66934430*rho^2 - 
           6501410*rho^3 + 906915*rho^4 - 1938366*rho^5 + 170184*rho^6) + 
         4096*Ecut^12*(-10329948 - 84472206*rho - 328234868*rho^2 - 
           72164460*rho^3 + 45490685*rho^4 - 6380403*rho^5 + 1725444*rho^6 + 
           117132*rho^7) + 2048*Ecut^11*(-2237562 + 151249384*rho + 
           871448502*rho^2 + 272231496*rho^3 - 260716165*rho^4 - 
           16660152*rho^5 - 1567776*rho^6 - 1697988*rho^7 + 148341*rho^8) - 
         1024*Ecut^10*(-12098114 + 204824894*rho + 1444640814*rho^2 + 
           631701526*rho^3 - 663327055*rho^4 - 172682219*rho^5 + 
           40337304*rho^6 - 2242416*rho^7 + 1492791*rho^8 + 53315*rho^9) - 
         2560*Ecut^9*(2404788 - 38087576*rho - 308231896*rho^2 - 
           213954676*rho^3 + 116588969*rho^4 + 99859346*rho^5 - 
           37771924*rho^6 - 9112356*rho^7 - 433881*rho^8 - 145922*rho^9 + 
           12452*rho^10) + 256*Ecut^8*(5745774 - 106272346*rho - 
           1051427610*rho^2 - 1464316770*rho^3 - 1132850945*rho^4 + 
           629186553*rho^5 - 246871332*rho^6 - 235999460*rho^7 + 
           17918175*rho^8 + 686085*rho^9 + 583598*rho^10 + 15318*rho^11) + 
         128*Ecut^7*(-820292 + 21804726*rho + 485988988*rho^2 + 
           1667027170*rho^3 + 4133944755*rho^4 - 31562884*rho^5 - 
           421477508*rho^6 + 441580076*rho^7 - 77405090*rho^8 - 
           28829890*rho^9 - 1657424*rho^10 - 160318*rho^11 + 13291*rho^12) - 
         64*Ecut^6*(513828 - 9752826*rho + 244790612*rho^2 + 
           1489283396*rho^3 + 5761410345*rho^4 + 1017429311*rho^5 - 
           1838312812*rho^6 + 171489444*rho^7 - 102129478*rho^8 - 
           106233160*rho^9 - 156064*rho^10 + 560128*rho^11 + 105249*rho^12 + 
           427*rho^13) + 6*Ecut*(427 + 59746*rho + 1764208*rho^2 + 
           1318144*rho^3 + 57527295*rho^4 - 85759054*rho^5 + 
           221764688*rho^6 + 148279744*rho^7 - 74731823*rho^8 + 
           68047830*rho^9 + 3277952*rho^10 + 3065216*rho^11 + 120773*rho^12 + 
           854*rho^13) + 96*Ecut^5*(94882 - 1759702*rho + 61151098*rho^2 + 
           312603262*rho^3 + 1452356945*rho^4 + 479727274*rho^5 - 
           805218484*rho^6 - 200250124*rho^7 + 1891844*rho^8 - 
           45004170*rho^9 + 3803434*rho^10 + 2058766*rho^11 + 140121*rho^12 + 
           854*rho^13) - 80*Ecut^4*(10988 + 100438*rho + 19429168*rho^2 + 
           72102528*rho^3 + 359273633*rho^4 + 159656153*rho^5 - 
           198582496*rho^6 - 180961744*rho^7 + 15303686*rho^8 + 
           9105792*rho^9 + 6307264*rho^10 + 3652288*rho^11 + 188861*rho^12 + 
           1281*rho^13) - 12*Ecut^2*(427 + 59319*rho + 2026962*rho^2 + 
           1309570*rho^3 + 87160605*rho^4 - 147200679*rho^5 + 
           450729612*rho^6 + 156789836*rho^7 - 103091755*rho^8 + 
           129242745*rho^9 + 9148802*rho^10 + 7230994*rho^11 + 
           303427*rho^12 + 2135*rho^13) + 8*Ecut^3*(4647 + 576772*rho + 
           23512430*rho^2 + 64685860*rho^3 + 466782485*rho^4 - 
           111054044*rho^5 + 914512116*rho^6 - 235494440*rho^7 - 
           111453375*rho^8 + 327218940*rho^9 + 40250622*rho^10 + 
           26897412*rho^11 + 1224035*rho^12 + 8540*rho^13))*Log[rho] - 
       1800*(1 - 2*Ecut)^2*rho^4*(-1 + 2*Ecut + rho)^2*
        (-5375 + 57180160*Ecut^15 - 31038*rho - 435371*rho^2 + 151816*rho^3 - 
         1929542*rho^4 - 1246580*rho^5 - 1929542*rho^6 + 151816*rho^7 - 
         435371*rho^8 - 31038*rho^9 - 5375*rho^10 - 81920*Ecut^14*
          (7029 + 2492*rho) - 24576*Ecut^13*(-93725 - 53566*rho + 
           1485*rho^2) + 4096*Ecut^12*(-1228235 - 911514*rho + 82809*rho^2 + 
           44190*rho^3) - 2048*Ecut^11*(-3292815 - 2994054*rho + 
           478598*rho^2 + 478396*rho^3 + 7560*rho^4) - 
         1024*Ecut^10*(5660475 + 6332458*rho - 847524*rho^2 - 1996086*rho^3 - 
           81158*rho^4 + 61530*rho^5) + 2560*Ecut^9*(1243051 + 1847088*rho + 
           505399*rho^2 - 691016*rho^3 - 57048*rho^4 + 114408*rho^5 + 
           6048*rho^6) + 256*Ecut^8*(-4094985 - 10192786*rho - 
           16681345*rho^2 - 1159710*rho^3 + 457700*rho^4 - 1783960*rho^5 - 
           274862*rho^6 + 44970*rho^7) - 128*Ecut^7*(-1326735 - 9825928*rho - 
           40605802*rho^2 - 16594200*rho^3 + 1112280*rho^4 - 1038400*rho^5 - 
           606476*rho^6 + 321956*rho^7 + 22785*rho^8) - 
         64*Ecut^6*(102815 + 8828868*rho + 55573984*rho^2 + 33054518*rho^3 - 
           4171090*rho^4 - 6222370*rho^5 - 892994*rho^6 - 841382*rho^7 - 
           188019*rho^8 + 12610*rho^9) - 80*Ecut^4*(33897 + 573286*rho + 
           3987729*rho^2 + 3446024*rho^3 - 541898*rho^4 - 2735320*rho^5 - 
           1243660*rho^6 + 108656*rho^7 + 135301*rho^8 + 50594*rho^9 + 
           5375*rho^10) + 32*Ecut^5*(121605 + 6354546*rho + 44754697*rho^2 + 
           33116448*rho^3 - 7438466*rho^4 - 15491000*rho^5 - 5182208*rho^6 - 
           749736*rho^7 - 288539*rho^8 + 82718*rho^9 + 5375*rho^10) + 
         2*Ecut*(16125 + 82364*rho + 1537307*rho^2 - 893936*rho^3 + 
           8619270*rho^4 + 4986320*rho^5 + 6817066*rho^6 - 320592*rho^7 + 
           1945661*rho^8 + 165940*rho^9 + 26875*rho^10) - 
         4*Ecut^2*(16125 + 71614*rho + 1936636*rho^2 - 1562560*rho^3 + 
           14468520*rho^4 + 6675760*rho^5 + 8160806*rho^6 + 444144*rho^7 + 
           3365875*rho^8 + 364130*rho^9 + 53750*rho^10) + 
         8*Ecut^3*(57185 + 594138*rho + 4693900*rho^2 + 2806460*rho^3 + 
           9202900*rho^4 - 1236900*rho^5 + 973942*rho^6 + 1333140*rho^7 + 
           2655395*rho^8 + 412090*rho^9 + 53750*rho^10))*Log[rho]^2 - 
       108000*(1 - 2*Ecut)^4*rho^6*(-1689 + 215040*Ecut^11 + 572*rho - 
         15358*rho^2 + 3836*rho^3 - 3836*rho^5 + 15358*rho^6 - 572*rho^7 + 
         1689*rho^8 - 168960*Ecut^10*(11 + 4*rho) + 2560*Ecut^9*
          (2517 + 1264*rho + 42*rho^2) + 768*Ecut^8*(-16123 - 8906*rho - 
           476*rho^2 + 182*rho^3) - 256*Ecut^7*(-56841 - 31452*rho + 
           133*rho^2 + 3444*rho^3 + 1680*rho^4) - 896*Ecut^6*
          (11913 + 6316*rho - 1439*rho^2 - 2062*rho^3 - 1400*rho^4 + 
           60*rho^5) + 1344*Ecut^5*(3532 + 1764*rho - 1316*rho^2 - 
           1298*rho^3 - 965*rho^4 + 80*rho^5 + 75*rho^6) - 
         1120*Ecut^4*(1041 + 489*rho - 707*rho^2 - 621*rho^3 - 390*rho^4 + 
           167*rho^5 + 240*rho^6 + 9*rho^7) - 8*Ecut^3*(-16809 - 6148*rho - 
           25158*rho^2 + 196*rho^3 - 17780*rho^4 - 29176*rho^5 - 
           22022*rho^6 - 1832*rho^7 + 1689*rho^8) + 
         12*Ecut^2*(-1689 + 572*rho - 27958*rho^2 - 4564*rho^3 - 
           11200*rho^4 - 12236*rho^5 + 2758*rho^6 - 572*rho^7 + 1689*rho^8) - 
         6*Ecut*(-1689 + 572*rho - 20398*rho^2 + 476*rho^3 - 4480*rho^4 - 
           7196*rho^5 + 10318*rho^6 - 572*rho^7 + 1689*rho^8))*Log[rho]^3 - 
       45360000*(-1 + 2*Ecut)^7*rho^8*(9 + 6*rho + 8*rho^2 + 6*rho^3 + 
         9*rho^4)*Log[rho]^4 + 108000*(1 - 2*Ecut)^4*rho^6*Log[1 - 2*Ecut]^3*
        (-1689 + 215040*Ecut^11 + 572*rho - 15358*rho^2 + 3836*rho^3 - 
         3836*rho^5 + 15358*rho^6 - 572*rho^7 + 1689*rho^8 - 
         168960*Ecut^10*(11 + 4*rho) + 2560*Ecut^9*(2517 + 1264*rho + 
           42*rho^2) + 768*Ecut^8*(-16123 - 8906*rho - 476*rho^2 + 
           182*rho^3) - 256*Ecut^7*(-56841 - 31452*rho + 133*rho^2 + 
           3444*rho^3 + 1680*rho^4) - 896*Ecut^6*(11913 + 6316*rho - 
           1439*rho^2 - 2062*rho^3 - 1400*rho^4 + 60*rho^5) + 
         1344*Ecut^5*(3532 + 1764*rho - 1316*rho^2 - 1298*rho^3 - 965*rho^4 + 
           80*rho^5 + 75*rho^6) - 1120*Ecut^4*(1041 + 489*rho - 707*rho^2 - 
           621*rho^3 - 390*rho^4 + 167*rho^5 + 240*rho^6 + 9*rho^7) - 
         8*Ecut^3*(-16809 - 6148*rho - 25158*rho^2 + 196*rho^3 - 
           17780*rho^4 - 29176*rho^5 - 22022*rho^6 - 1832*rho^7 + 
           1689*rho^8) + 12*Ecut^2*(-1689 + 572*rho - 27958*rho^2 - 
           4564*rho^3 - 11200*rho^4 - 12236*rho^5 + 2758*rho^6 - 572*rho^7 + 
           1689*rho^8) - 6*Ecut*(-1689 + 572*rho - 20398*rho^2 + 476*rho^3 - 
           4480*rho^4 - 7196*rho^5 + 10318*rho^6 - 572*rho^7 + 1689*rho^8) + 
         1680*(-1 + 2*Ecut)^3*rho^2*(9 + 6*rho + 8*rho^2 + 6*rho^3 + 9*rho^4)*
          Log[rho]) - 1800*(1 - 2*Ecut)^2*rho^4*Log[1 - 2*Ecut]^2*
        ((-1 + 2*Ecut + rho)^2*(-5375 + 57180160*Ecut^15 - 31038*rho - 
           435371*rho^2 + 151816*rho^3 - 1929542*rho^4 - 1246580*rho^5 - 
           1929542*rho^6 + 151816*rho^7 - 435371*rho^8 - 31038*rho^9 - 
           5375*rho^10 - 81920*Ecut^14*(7029 + 2492*rho) - 
           24576*Ecut^13*(-93725 - 53566*rho + 1485*rho^2) + 
           4096*Ecut^12*(-1228235 - 911514*rho + 82809*rho^2 + 44190*rho^3) - 
           2048*Ecut^11*(-3292815 - 2994054*rho + 478598*rho^2 + 
             478396*rho^3 + 7560*rho^4) - 1024*Ecut^10*(5660475 + 
             6332458*rho - 847524*rho^2 - 1996086*rho^3 - 81158*rho^4 + 
             61530*rho^5) + 2560*Ecut^9*(1243051 + 1847088*rho + 
             505399*rho^2 - 691016*rho^3 - 57048*rho^4 + 114408*rho^5 + 
             6048*rho^6) + 256*Ecut^8*(-4094985 - 10192786*rho - 
             16681345*rho^2 - 1159710*rho^3 + 457700*rho^4 - 1783960*rho^5 - 
             274862*rho^6 + 44970*rho^7) - 128*Ecut^7*(-1326735 - 
             9825928*rho - 40605802*rho^2 - 16594200*rho^3 + 1112280*rho^4 - 
             1038400*rho^5 - 606476*rho^6 + 321956*rho^7 + 22785*rho^8) - 
           64*Ecut^6*(102815 + 8828868*rho + 55573984*rho^2 + 
             33054518*rho^3 - 4171090*rho^4 - 6222370*rho^5 - 892994*rho^6 - 
             841382*rho^7 - 188019*rho^8 + 12610*rho^9) - 
           80*Ecut^4*(33897 + 573286*rho + 3987729*rho^2 + 3446024*rho^3 - 
             541898*rho^4 - 2735320*rho^5 - 1243660*rho^6 + 108656*rho^7 + 
             135301*rho^8 + 50594*rho^9 + 5375*rho^10) + 
           32*Ecut^5*(121605 + 6354546*rho + 44754697*rho^2 + 
             33116448*rho^3 - 7438466*rho^4 - 15491000*rho^5 - 
             5182208*rho^6 - 749736*rho^7 - 288539*rho^8 + 82718*rho^9 + 
             5375*rho^10) + 2*Ecut*(16125 + 82364*rho + 1537307*rho^2 - 
             893936*rho^3 + 8619270*rho^4 + 4986320*rho^5 + 6817066*rho^6 - 
             320592*rho^7 + 1945661*rho^8 + 165940*rho^9 + 26875*rho^10) - 
           4*Ecut^2*(16125 + 71614*rho + 1936636*rho^2 - 1562560*rho^3 + 
             14468520*rho^4 + 6675760*rho^5 + 8160806*rho^6 + 444144*rho^7 + 
             3365875*rho^8 + 364130*rho^9 + 53750*rho^10) + 
           8*Ecut^3*(57185 + 594138*rho + 4693900*rho^2 + 2806460*rho^3 + 
             9202900*rho^4 - 1236900*rho^5 + 973942*rho^6 + 1333140*rho^7 + 
             2655395*rho^8 + 412090*rho^9 + 53750*rho^10)) + 
         180*(rho - 2*Ecut*rho)^2*(-1689 + 215040*Ecut^11 + 572*rho - 
           15358*rho^2 + 3836*rho^3 - 3836*rho^5 + 15358*rho^6 - 572*rho^7 + 
           1689*rho^8 - 168960*Ecut^10*(11 + 4*rho) + 2560*Ecut^9*
            (2517 + 1264*rho + 42*rho^2) + 768*Ecut^8*(-16123 - 8906*rho - 
             476*rho^2 + 182*rho^3) - 256*Ecut^7*(-56841 - 31452*rho + 
             133*rho^2 + 3444*rho^3 + 1680*rho^4) - 896*Ecut^6*
            (11913 + 6316*rho - 1439*rho^2 - 2062*rho^3 - 1400*rho^4 + 
             60*rho^5) + 1344*Ecut^5*(3532 + 1764*rho - 1316*rho^2 - 
             1298*rho^3 - 965*rho^4 + 80*rho^5 + 75*rho^6) - 
           1120*Ecut^4*(1041 + 489*rho - 707*rho^2 - 621*rho^3 - 390*rho^4 + 
             167*rho^5 + 240*rho^6 + 9*rho^7) - 8*Ecut^3*(-16809 - 6148*rho - 
             25158*rho^2 + 196*rho^3 - 17780*rho^4 - 29176*rho^5 - 
             22022*rho^6 - 1832*rho^7 + 1689*rho^8) + 
           12*Ecut^2*(-1689 + 572*rho - 27958*rho^2 - 4564*rho^3 - 
             11200*rho^4 - 12236*rho^5 + 2758*rho^6 - 572*rho^7 + 
             1689*rho^8) - 6*Ecut*(-1689 + 572*rho - 20398*rho^2 + 
             476*rho^3 - 4480*rho^4 - 7196*rho^5 + 10318*rho^6 - 572*rho^7 + 
             1689*rho^8))*Log[rho] + 151200*(-1 + 2*Ecut)^5*rho^4*
          (9 + 6*rho + 8*rho^2 + 6*rho^3 + 9*rho^4)*Log[rho]^2) + 
       30*(-1 + 2*Ecut)*rho^2*Log[1 - 2*Ecut]*
        ((-1 + 2*Ecut + rho)^3*(-427 + 815267840*Ecut^19 - 60173*rho - 
           1609808*rho^2 - 1532032*rho^3 - 41858375*rho^4 + 53496959*rho^5 - 
           123348144*rho^6 - 123348144*rho^7 + 53496959*rho^8 - 
           41858375*rho^9 - 1532032*rho^10 - 1609808*rho^11 - 60173*rho^12 - 
           427*rho^13 - 262144*Ecut^18*(38057 + 13177*rho) - 
           131072*Ecut^17*(-357771 - 201062*rho + 26484*rho^2) + 
           65536*Ecut^16*(-1834891 - 1364573*rho + 437486*rho^2 + 
             48718*rho^3) + 32768*Ecut^15*(5828292 + 5584798*rho - 
             2164672*rho^2 - 626478*rho^3 + 63485*rho^4) - 
           81920*Ecut^14*(2394660 + 3269638*rho + 421128*rho^2 - 
             406752*rho^3 + 144723*rho^4 + 29301*rho^5) - 
           8192*Ecut^13*(-15506386 - 39528126*rho - 66934430*rho^2 - 
             6501410*rho^3 + 906915*rho^4 - 1938366*rho^5 + 170184*rho^6) + 
           4096*Ecut^12*(-10329948 - 84472206*rho - 328234868*rho^2 - 
             72164460*rho^3 + 45490685*rho^4 - 6380403*rho^5 + 
             1725444*rho^6 + 117132*rho^7) + 2048*Ecut^11*
            (-2237562 + 151249384*rho + 871448502*rho^2 + 272231496*rho^3 - 
             260716165*rho^4 - 16660152*rho^5 - 1567776*rho^6 - 
             1697988*rho^7 + 148341*rho^8) - 1024*Ecut^10*
            (-12098114 + 204824894*rho + 1444640814*rho^2 + 631701526*rho^3 - 
             663327055*rho^4 - 172682219*rho^5 + 40337304*rho^6 - 
             2242416*rho^7 + 1492791*rho^8 + 53315*rho^9) - 
           2560*Ecut^9*(2404788 - 38087576*rho - 308231896*rho^2 - 
             213954676*rho^3 + 116588969*rho^4 + 99859346*rho^5 - 
             37771924*rho^6 - 9112356*rho^7 - 433881*rho^8 - 145922*rho^9 + 
             12452*rho^10) + 256*Ecut^8*(5745774 - 106272346*rho - 
             1051427610*rho^2 - 1464316770*rho^3 - 1132850945*rho^4 + 
             629186553*rho^5 - 246871332*rho^6 - 235999460*rho^7 + 
             17918175*rho^8 + 686085*rho^9 + 583598*rho^10 + 15318*rho^11) + 
           128*Ecut^7*(-820292 + 21804726*rho + 485988988*rho^2 + 
             1667027170*rho^3 + 4133944755*rho^4 - 31562884*rho^5 - 
             421477508*rho^6 + 441580076*rho^7 - 77405090*rho^8 - 
             28829890*rho^9 - 1657424*rho^10 - 160318*rho^11 + 
             13291*rho^12) - 64*Ecut^6*(513828 - 9752826*rho + 
             244790612*rho^2 + 1489283396*rho^3 + 5761410345*rho^4 + 
             1017429311*rho^5 - 1838312812*rho^6 + 171489444*rho^7 - 
             102129478*rho^8 - 106233160*rho^9 - 156064*rho^10 + 
             560128*rho^11 + 105249*rho^12 + 427*rho^13) + 
           6*Ecut*(427 + 59746*rho + 1764208*rho^2 + 1318144*rho^3 + 
             57527295*rho^4 - 85759054*rho^5 + 221764688*rho^6 + 
             148279744*rho^7 - 74731823*rho^8 + 68047830*rho^9 + 
             3277952*rho^10 + 3065216*rho^11 + 120773*rho^12 + 854*rho^13) + 
           96*Ecut^5*(94882 - 1759702*rho + 61151098*rho^2 + 
             312603262*rho^3 + 1452356945*rho^4 + 479727274*rho^5 - 
             805218484*rho^6 - 200250124*rho^7 + 1891844*rho^8 - 
             45004170*rho^9 + 3803434*rho^10 + 2058766*rho^11 + 
             140121*rho^12 + 854*rho^13) - 80*Ecut^4*(10988 + 100438*rho + 
             19429168*rho^2 + 72102528*rho^3 + 359273633*rho^4 + 
             159656153*rho^5 - 198582496*rho^6 - 180961744*rho^7 + 
             15303686*rho^8 + 9105792*rho^9 + 6307264*rho^10 + 
             3652288*rho^11 + 188861*rho^12 + 1281*rho^13) - 
           12*Ecut^2*(427 + 59319*rho + 2026962*rho^2 + 1309570*rho^3 + 
             87160605*rho^4 - 147200679*rho^5 + 450729612*rho^6 + 
             156789836*rho^7 - 103091755*rho^8 + 129242745*rho^9 + 
             9148802*rho^10 + 7230994*rho^11 + 303427*rho^12 + 2135*rho^13) + 
           8*Ecut^3*(4647 + 576772*rho + 23512430*rho^2 + 64685860*rho^3 + 
             466782485*rho^4 - 111054044*rho^5 + 914512116*rho^6 - 
             235494440*rho^7 - 111453375*rho^8 + 327218940*rho^9 + 
             40250622*rho^10 + 26897412*rho^11 + 1224035*rho^12 + 
             8540*rho^13)) + 120*(-1 + 2*Ecut)*rho^2*(-1 + 2*Ecut + rho)^2*
          (-5375 + 57180160*Ecut^15 - 31038*rho - 435371*rho^2 + 
           151816*rho^3 - 1929542*rho^4 - 1246580*rho^5 - 1929542*rho^6 + 
           151816*rho^7 - 435371*rho^8 - 31038*rho^9 - 5375*rho^10 - 
           81920*Ecut^14*(7029 + 2492*rho) - 24576*Ecut^13*
            (-93725 - 53566*rho + 1485*rho^2) + 4096*Ecut^12*
            (-1228235 - 911514*rho + 82809*rho^2 + 44190*rho^3) - 
           2048*Ecut^11*(-3292815 - 2994054*rho + 478598*rho^2 + 
             478396*rho^3 + 7560*rho^4) - 1024*Ecut^10*(5660475 + 
             6332458*rho - 847524*rho^2 - 1996086*rho^3 - 81158*rho^4 + 
             61530*rho^5) + 2560*Ecut^9*(1243051 + 1847088*rho + 
             505399*rho^2 - 691016*rho^3 - 57048*rho^4 + 114408*rho^5 + 
             6048*rho^6) + 256*Ecut^8*(-4094985 - 10192786*rho - 
             16681345*rho^2 - 1159710*rho^3 + 457700*rho^4 - 1783960*rho^5 - 
             274862*rho^6 + 44970*rho^7) - 128*Ecut^7*(-1326735 - 
             9825928*rho - 40605802*rho^2 - 16594200*rho^3 + 1112280*rho^4 - 
             1038400*rho^5 - 606476*rho^6 + 321956*rho^7 + 22785*rho^8) - 
           64*Ecut^6*(102815 + 8828868*rho + 55573984*rho^2 + 
             33054518*rho^3 - 4171090*rho^4 - 6222370*rho^5 - 892994*rho^6 - 
             841382*rho^7 - 188019*rho^8 + 12610*rho^9) - 
           80*Ecut^4*(33897 + 573286*rho + 3987729*rho^2 + 3446024*rho^3 - 
             541898*rho^4 - 2735320*rho^5 - 1243660*rho^6 + 108656*rho^7 + 
             135301*rho^8 + 50594*rho^9 + 5375*rho^10) + 
           32*Ecut^5*(121605 + 6354546*rho + 44754697*rho^2 + 
             33116448*rho^3 - 7438466*rho^4 - 15491000*rho^5 - 
             5182208*rho^6 - 749736*rho^7 - 288539*rho^8 + 82718*rho^9 + 
             5375*rho^10) + 2*Ecut*(16125 + 82364*rho + 1537307*rho^2 - 
             893936*rho^3 + 8619270*rho^4 + 4986320*rho^5 + 6817066*rho^6 - 
             320592*rho^7 + 1945661*rho^8 + 165940*rho^9 + 26875*rho^10) - 
           4*Ecut^2*(16125 + 71614*rho + 1936636*rho^2 - 1562560*rho^3 + 
             14468520*rho^4 + 6675760*rho^5 + 8160806*rho^6 + 444144*rho^7 + 
             3365875*rho^8 + 364130*rho^9 + 53750*rho^10) + 
           8*Ecut^3*(57185 + 594138*rho + 4693900*rho^2 + 2806460*rho^3 + 
             9202900*rho^4 - 1236900*rho^5 + 973942*rho^6 + 1333140*rho^7 + 
             2655395*rho^8 + 412090*rho^9 + 53750*rho^10))*Log[rho] + 
         10800*(-1 + 2*Ecut)^3*rho^4*(-1689 + 215040*Ecut^11 + 572*rho - 
           15358*rho^2 + 3836*rho^3 - 3836*rho^5 + 15358*rho^6 - 572*rho^7 + 
           1689*rho^8 - 168960*Ecut^10*(11 + 4*rho) + 2560*Ecut^9*
            (2517 + 1264*rho + 42*rho^2) + 768*Ecut^8*(-16123 - 8906*rho - 
             476*rho^2 + 182*rho^3) - 256*Ecut^7*(-56841 - 31452*rho + 
             133*rho^2 + 3444*rho^3 + 1680*rho^4) - 896*Ecut^6*
            (11913 + 6316*rho - 1439*rho^2 - 2062*rho^3 - 1400*rho^4 + 
             60*rho^5) + 1344*Ecut^5*(3532 + 1764*rho - 1316*rho^2 - 
             1298*rho^3 - 965*rho^4 + 80*rho^5 + 75*rho^6) - 
           1120*Ecut^4*(1041 + 489*rho - 707*rho^2 - 621*rho^3 - 390*rho^4 + 
             167*rho^5 + 240*rho^6 + 9*rho^7) - 8*Ecut^3*(-16809 - 6148*rho - 
             25158*rho^2 + 196*rho^3 - 17780*rho^4 - 29176*rho^5 - 
             22022*rho^6 - 1832*rho^7 + 1689*rho^8) + 
           12*Ecut^2*(-1689 + 572*rho - 27958*rho^2 - 4564*rho^3 - 
             11200*rho^4 - 12236*rho^5 + 2758*rho^6 - 572*rho^7 + 
             1689*rho^8) - 6*Ecut*(-1689 + 572*rho - 20398*rho^2 + 
             476*rho^3 - 4480*rho^4 - 7196*rho^5 + 10318*rho^6 - 572*rho^7 + 
             1689*rho^8))*Log[rho]^2 + 6048000*(1 - 2*Ecut)^6*rho^6*
          (9 + 6*rho + 8*rho^2 + 6*rho^3 + 9*rho^4)*Log[rho]^3)))/
     (420000*(-1 + 4*Ecut - 4*Ecut^2 + 16*Ecut^3 - 80*Ecut^4 + 128*Ecut^5 - 
        64*Ecut^6 + 8*rho - 32*Ecut*rho + 32*Ecut^2*rho - 16*Ecut^3*rho + 
        64*Ecut^4*rho - 64*Ecut^5*rho - 24*Ecut*rho^2 + 72*Ecut^2*rho^2 - 
        48*Ecut^3*rho^2 - 8*rho^3 + 32*Ecut*rho^3 - 32*Ecut^2*rho^3 + 
        16*Ecut^3*rho^3 + rho^4 - 4*Ecut*rho^4 + 4*Ecut^2*rho^4 - 
        12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] + 12*(1 - 2*Ecut)^2*rho^2*
         Log[rho])^4)
 
FirstHadronicMassMoment = 
    (mb*(-mb + mB)*(-((-1 + 2*Ecut + rho)^2*(13 + 131072*Ecut^14 + 
          196608*Ecut^13*(-3 + rho) - 444*rho - 9976*rho^2 + 31692*rho^3 - 
          28170*rho^4 + 31692*rho^5 - 9976*rho^6 - 444*rho^7 + 13*rho^8 - 
          4096*Ecut^12*(-253 + 122*rho + 11*rho^2) - 4096*Ecut^11*
           (226 - 111*rho - 216*rho^2 + 61*rho^3) - 1024*Ecut^10*
           (-458 + 334*rho + 1971*rho^2 - 1392*rho^3 + 165*rho^4) - 
          1024*Ecut^9*(198 - 865*rho - 6485*rho^2 - 985*rho^3 - 625*rho^4 + 
            26*rho^5) + 256*Ecut^8*(679 - 7368*rho - 76350*rho^2 - 
            43480*rho^3 + 3570*rho^4 - 42*rho^5 + 59*rho^6) + 
          256*Ecut^7*(-628 + 8882*rho + 116616*rho^2 + 76670*rho^3 - 
            27460*rho^4 - 2121*rho^5 - 366*rho^6 + 27*rho^7) + 
          64*Ecut^6*(1504 - 25324*rho - 381714*rho^2 - 269676*rho^3 + 
            173830*rho^4 + 36878*rho^5 - 1703*rho^6 - 428*rho^7 + 13*rho^8) - 
          4*Ecut*(26 - 901*rho - 21741*rho^2 + 71631*rho^3 - 70425*rho^4 + 
            86829*rho^5 - 28139*rho^6 - 1319*rho^7 + 39*rho^8) - 
          64*Ecut^5*(548 - 10614*rho - 173286*rho^2 - 131478*rho^3 + 
            111750*rho^4 + 69441*rho^5 - 14723*rho^6 - 1197*rho^7 + 
            39*rho^8) + 12*Ecut^2*(26 - 914*rho - 24257*rho^2 + 81700*rho^3 - 
            90695*rho^4 + 127294*rho^5 - 43451*rho^6 - 2168*rho^7 + 
            65*rho^8) - 16*Ecut^3*(66 - 1847*rho - 44200*rho^2 + 
            80065*rho^3 - 106620*rho^4 + 224099*rho^5 - 77808*rho^6 - 
            4285*rho^7 + 130*rho^8) + 16*Ecut^4*(463 - 10130*rho - 
            182295*rho^2 - 79780*rho^3 + 46100*rho^4 + 314622*rho^5 - 
            98575*rho^6 - 6280*rho^7 + 195*rho^8))) + 
       3600*(1 - 2*Ecut)^6*rho^4*(3 - 10*rho + 3*rho^2)*Log[1 - 2*Ecut]^2 + 
       120*(rho - 2*Ecut*rho)^2*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
         155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
         256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
          (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
          (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
         128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
           12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 2200*rho^3 - 
           1005*rho^4 - 188*rho^5 + 37*rho^6) + 32*Ecut^3*
          (-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 68*rho^5 + 
           37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 350*rho^3 - 
           260*rho^4 - 38*rho^5 + 37*rho^6) + 8*Ecut*(-37 + 38*rho + 
           110*rho^2 + 150*rho^3 - 200*rho^4 - 38*rho^5 + 37*rho^6))*
        Log[rho] + 3600*(1 - 2*Ecut)^6*rho^4*(3 - 10*rho + 3*rho^2)*
        Log[rho]^2 - 120*(rho - 2*Ecut*rho)^2*Log[1 - 2*Ecut]*
        (37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 155*rho^4 + 38*rho^5 - 
         37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 256*Ecut^8*
          (213 + 208*rho + 15*rho^2) + 512*Ecut^7*(-173 - 228*rho + 
           50*rho^2 + 25*rho^3) + 256*Ecut^6*(302 + 452*rho - 260*rho^2 - 
           115*rho^3 + 15*rho^4) - 128*Ecut^5*(291 + 463*rho - 420*rho^2 - 
           285*rho^3 + 95*rho^4 + 12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 
           1000*rho^2 + 2200*rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
         32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 
           68*rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 
           350*rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
         8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 
           38*rho^5 + 37*rho^6) + 60*(1 - 2*Ecut)^4*rho^2*
          (3 - 10*rho + 3*rho^2)*Log[rho])))/(300*(1 - 2*Ecut)^2*
      (-1 + 4*Ecut - 4*Ecut^2 + 16*Ecut^3 - 80*Ecut^4 + 128*Ecut^5 - 
        64*Ecut^6 + 8*rho - 32*Ecut*rho + 32*Ecut^2*rho - 16*Ecut^3*rho + 
        64*Ecut^4*rho - 64*Ecut^5*rho - 24*Ecut*rho^2 + 72*Ecut^2*rho^2 - 
        48*Ecut^3*rho^2 - 8*rho^3 + 32*Ecut*rho^3 - 32*Ecut^2*rho^3 + 
        16*Ecut^3*rho^3 + rho^4 - 4*Ecut*rho^4 + 4*Ecut^2*rho^4 - 
        12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] + 12*(1 - 2*Ecut)^2*rho^2*
         Log[rho])^2)
 
SecondHadronicMassMoment = (mb^2*(mb - mB)^2*
      (((-1 + 2*Ecut + rho)^2*(29 - 3670016*Ecut^15 + 524288*Ecut^16 - 
           748*rho - 6215*rho^2 + 24943*rho^3 - 43209*rho^4 - 43209*rho^5 + 
           24943*rho^6 - 6215*rho^7 - 748*rho^8 + 29*rho^9 - 
           8192*Ecut^14*(-1265 - 46*rho + 191*rho^2) - 4096*Ecut^13*
            (3840 + 429*rho - 2415*rho^2 + 308*rho^3) + 2048*Ecut^12*
            (6975 + 1331*rho - 11749*rho^2 + 3276*rho^3 + 147*rho^4) + 
           1024*Ecut^11*(-8152 + 466*rho + 38382*rho^2 - 6563*rho^3 - 
             2149*rho^4 + 686*rho^5) + 512*Ecut^10*(7556 - 17136*rho - 
             136782*rho^2 - 36055*rho^3 + 8712*rho^4 - 6804*rho^5 + 
             455*rho^6) - 256*Ecut^9*(9220 - 67028*rho - 476310*rho^2 - 
             226825*rho^3 + 10715*rho^4 - 13135*rho^5 + 3339*rho^6 + 
             96*rho^7) - 128*Ecut^8*(-14430 + 150522*rho + 1181552*rho^2 + 
             575153*rho^3 + 3670*rho^4 - 57135*rho^5 - 14291*rho^6 - 
             1540*rho^7 + 203*rho^8) + Ecut*(-290 + 7596*rho + 68034*rho^2 - 
             285686*rho^3 + 502686*rho^4 + 534330*rho^5 - 312946*rho^6 + 
             81126*rho^7 + 10356*rho^8 - 406*rho^9) - 
           64*Ecut^7*(18130 - 221418*rho - 1898316*rho^2 - 864195*rho^3 + 
             8649*rho^4 + 296160*rho^5 + 54884*rho^6 + 1749*rho^7 - 
             1761*rho^8 + 58*rho^9) + 32*Ecut^6*(15551 - 215262*rho - 
             1941541*rho^2 - 832881*rho^3 + 45178*rho^4 + 456204*rho^5 + 
             204701*rho^6 - 27073*rho^7 - 9343*rho^8 + 406*rho^9) + 
           4*Ecut^2*(290 - 7712*rho - 76021*rho^2 + 330762*rho^3 - 
             595554*rho^4 - 682575*rho^5 + 405727*rho^6 - 112024*rho^7 - 
             15302*rho^8 + 609*rho^9) - 8*Ecut^3*(495 - 11438*rho - 
             120681*rho^2 + 374172*rho^3 - 720830*rho^4 - 900655*rho^5 + 
             581483*rho^6 - 165394*rho^7 - 25167*rho^8 + 1015*rho^9) - 
           16*Ecut^5*(8690 - 134357*rho - 1250637*rho^2 - 395689*rho^3 - 
             187271*rho^4 - 46207*rho^5 + 566251*rho^6 - 130693*rho^7 - 
             28425*rho^8 + 1218*rho^9) + 8*Ecut^4*(3105 - 54849*rho - 
             539169*rho^2 + 283595*rho^3 - 882945*rho^4 - 1154475*rho^5 + 
             1019599*rho^6 - 278541*rho^7 - 49230*rho^8 + 2030*rho^9)) + 
         25200*(-1 + 2*Ecut)^7*rho^5*(1 + rho)*Log[1 - 2*Ecut]^2 - 
         60*(rho - 2*Ecut*rho)^2*(73 + 12288*Ecut^12 - 217*rho + 203*rho^2 + 
           1645*rho^3 - 1645*rho^4 - 203*rho^5 + 217*rho^6 - 73*rho^7 - 
           4096*Ecut^11*(25 + 7*rho) + 1280*Ecut^9*(-614 - 483*rho + 
             7*rho^2) + 512*Ecut^10*(725 + 420*rho + 21*rho^2) - 
           640*Ecut^8*(-1637 - 1407*rho + 224*rho^2 + 84*rho^3 + 70*rho^4) - 
           128*Ecut^7*(7003 + 5845*rho - 2170*rho^2 - 1260*rho^3 - 
             805*rho^4 + 147*rho^5) + 224*Ecut^6*(2185 + 1654*rho - 
             1085*rho^2 - 720*rho^3 - 385*rho^4 + 170*rho^5 + 21*rho^6) - 
           40*Ecut^2*(-73 + 217*rho - 203*rho^2 - 2023*rho^3 + 1267*rho^4 + 
             203*rho^5 - 217*rho^6 + 73*rho^7) + 10*Ecut*(-73 + 217*rho - 
             203*rho^2 - 1813*rho^3 + 1477*rho^4 + 203*rho^5 - 217*rho^6 + 
             73*rho^7) + 16*Ecut^5*(-10436 - 6321*rho + 6573*rho^2 - 
             1610*rho^3 + 2800*rho^4 - 1435*rho^5 - 1085*rho^6 + 146*rho^7) - 
           40*Ecut^4*(-923 + 7*rho + 252*rho^2 - 4886*rho^3 + 1575*rho^4 + 
             161*rho^5 - 644*rho^6 + 146*rho^7) + 40*Ecut^3*
            (-209 + 406*rho - 343*rho^2 - 4550*rho^3 + 2037*rho^4 + 
             378*rho^5 - 497*rho^6 + 146*rho^7))*Log[rho] + 
         25200*(-1 + 2*Ecut)^7*rho^5*(1 + rho)*Log[rho]^2 + 
         60*(rho - 2*Ecut*rho)^2*Log[1 - 2*Ecut]*(73 + 12288*Ecut^12 - 
           217*rho + 203*rho^2 + 1645*rho^3 - 1645*rho^4 - 203*rho^5 + 
           217*rho^6 - 73*rho^7 - 4096*Ecut^11*(25 + 7*rho) + 
           1280*Ecut^9*(-614 - 483*rho + 7*rho^2) + 512*Ecut^10*
            (725 + 420*rho + 21*rho^2) - 640*Ecut^8*(-1637 - 1407*rho + 
             224*rho^2 + 84*rho^3 + 70*rho^4) - 128*Ecut^7*(7003 + 5845*rho - 
             2170*rho^2 - 1260*rho^3 - 805*rho^4 + 147*rho^5) + 
           224*Ecut^6*(2185 + 1654*rho - 1085*rho^2 - 720*rho^3 - 385*rho^4 + 
             170*rho^5 + 21*rho^6) - 40*Ecut^2*(-73 + 217*rho - 203*rho^2 - 
             2023*rho^3 + 1267*rho^4 + 203*rho^5 - 217*rho^6 + 73*rho^7) + 
           10*Ecut*(-73 + 217*rho - 203*rho^2 - 1813*rho^3 + 1477*rho^4 + 
             203*rho^5 - 217*rho^6 + 73*rho^7) + 16*Ecut^5*
            (-10436 - 6321*rho + 6573*rho^2 - 1610*rho^3 + 2800*rho^4 - 
             1435*rho^5 - 1085*rho^6 + 146*rho^7) - 40*Ecut^4*
            (-923 + 7*rho + 252*rho^2 - 4886*rho^3 + 1575*rho^4 + 161*rho^5 - 
             644*rho^6 + 146*rho^7) + 40*Ecut^3*(-209 + 406*rho - 343*rho^2 - 
             4550*rho^3 + 2037*rho^4 + 378*rho^5 - 497*rho^6 + 146*rho^7) - 
           840*(-1 + 2*Ecut)^5*rho^3*(1 + rho)*Log[rho]))/(-1 + 2*Ecut)^3 - 
       (7*(-1/20*((-1 + 2*Ecut + rho)*(-7 + 256*Ecut^7 + 18*rho - 142*rho^2 + 
              18*rho^3 - 7*rho^4 - 64*Ecut^6*(19 + 7*rho) - 32*Ecut^5*(-52 - 
                27*rho + 13*rho^2) + 16*Ecut^4*(-55 - 40*rho + 50*rho^2 + 
                3*rho^3) + 8*Ecut^3*(20 + 20*rho - 17*rho^3 + 7*rho^4) - 
              4*Ecut^2*(7 - 25*rho + 250*rho^2 - 33*rho^3 + 21*rho^4) + 
              Ecut*(28 - 86*rho + 710*rho^2 - 94*rho^3 + 42*rho^4)))/
            (-1 + 2*Ecut)^3 - 3*rho^2*(1 + rho)*Log[1 - 2*Ecut] + 
          3*rho^2*(1 + rho)*Log[rho])*(-((-1 + 2*Ecut + rho)^2*
            (13 + 131072*Ecut^14 + 196608*Ecut^13*(-3 + rho) - 444*rho - 
             9976*rho^2 + 31692*rho^3 - 28170*rho^4 + 31692*rho^5 - 
             9976*rho^6 - 444*rho^7 + 13*rho^8 - 4096*Ecut^12*
              (-253 + 122*rho + 11*rho^2) - 4096*Ecut^11*(226 - 111*rho - 216*
                rho^2 + 61*rho^3) - 1024*Ecut^10*(-458 + 334*rho + 1971*
                rho^2 - 1392*rho^3 + 165*rho^4) - 1024*Ecut^9*
              (198 - 865*rho - 6485*rho^2 - 985*rho^3 - 625*rho^4 + 26*
                rho^5) + 256*Ecut^8*(679 - 7368*rho - 76350*rho^2 - 43480*
                rho^3 + 3570*rho^4 - 42*rho^5 + 59*rho^6) + 
             256*Ecut^7*(-628 + 8882*rho + 116616*rho^2 + 76670*rho^3 - 27460*
                rho^4 - 2121*rho^5 - 366*rho^6 + 27*rho^7) + 
             64*Ecut^6*(1504 - 25324*rho - 381714*rho^2 - 269676*rho^3 + 
               173830*rho^4 + 36878*rho^5 - 1703*rho^6 - 428*rho^7 + 13*
                rho^8) - 4*Ecut*(26 - 901*rho - 21741*rho^2 + 71631*rho^3 - 
               70425*rho^4 + 86829*rho^5 - 28139*rho^6 - 1319*rho^7 + 39*
                rho^8) - 64*Ecut^5*(548 - 10614*rho - 173286*rho^2 - 131478*
                rho^3 + 111750*rho^4 + 69441*rho^5 - 14723*rho^6 - 1197*
                rho^7 + 39*rho^8) + 12*Ecut^2*(26 - 914*rho - 24257*rho^2 + 
               81700*rho^3 - 90695*rho^4 + 127294*rho^5 - 43451*rho^6 - 2168*
                rho^7 + 65*rho^8) - 16*Ecut^3*(66 - 1847*rho - 44200*rho^2 + 
               80065*rho^3 - 106620*rho^4 + 224099*rho^5 - 77808*rho^6 - 4285*
                rho^7 + 130*rho^8) + 16*Ecut^4*(463 - 10130*rho - 182295*
                rho^2 - 79780*rho^3 + 46100*rho^4 + 314622*rho^5 - 98575*
                rho^6 - 6280*rho^7 + 195*rho^8))) + 3600*(1 - 2*Ecut)^6*rho^4*
           (3 - 10*rho + 3*rho^2)*Log[1 - 2*Ecut]^2 + 
          120*(rho - 2*Ecut*rho)^2*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
            155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
            256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
             (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
             (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
            128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
              12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 
              2200*rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
            32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 
              68*rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 
              350*rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
            8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 
              38*rho^5 + 37*rho^6))*Log[rho] + 3600*(1 - 2*Ecut)^6*rho^4*
           (3 - 10*rho + 3*rho^2)*Log[rho]^2 - 120*(rho - 2*Ecut*rho)^2*
           Log[1 - 2*Ecut]*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
            155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
            256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
             (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
             (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
            128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
              12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 
              2200*rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
            32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 
              68*rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 
              350*rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
            8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 
              38*rho^5 + 37*rho^6) + 60*(1 - 2*Ecut)^4*rho^2*
             (3 - 10*rho + 3*rho^2)*Log[rho])))/((1 - 2*Ecut)^2*
         (((-1 + 2*Ecut + rho)*(-1 + 32*Ecut^5 + 16*Ecut^4*(-3 + rho) + 
             7*rho + 7*rho^2 - 4*Ecut^2*(-5 + rho)*rho^2 - rho^3 - 
             8*Ecut^3*(-2 + rho^2) + 2*Ecut*(1 - 8*rho - 13*rho^2 + 2*
                rho^3)))/(1 - 2*Ecut)^2 + 12*rho^2*Log[1 - 2*Ecut] - 
          12*rho^2*Log[rho]))))/(525*(-1 + 4*Ecut - 4*Ecut^2 + 16*Ecut^3 - 
        80*Ecut^4 + 128*Ecut^5 - 64*Ecut^6 + 8*rho - 32*Ecut*rho + 
        32*Ecut^2*rho - 16*Ecut^3*rho + 64*Ecut^4*rho - 64*Ecut^5*rho - 
        24*Ecut*rho^2 + 72*Ecut^2*rho^2 - 48*Ecut^3*rho^2 - 8*rho^3 + 
        32*Ecut*rho^3 - 32*Ecut^2*rho^3 + 16*Ecut^3*rho^3 + rho^4 - 
        4*Ecut*rho^4 + 4*Ecut^2*rho^4 - 12*(1 - 2*Ecut)^2*rho^2*
         Log[1 - 2*Ecut] + 12*(1 - 2*Ecut)^2*rho^2*Log[rho])^2)
 
ThirdHadronicMassMoment = (mb^3*(-mb + mB)^3*
      (-300*((1 - 2*Ecut - rho)*(1 - 32*Ecut^5 - 16*Ecut^4*(-3 + rho) - 
            7*rho - 7*rho^2 + 4*Ecut^2*(-5 + rho)*rho^2 + rho^3 + 
            8*Ecut^3*(-2 + rho^2) + Ecut*(-2 + 16*rho + 26*rho^2 - 
              4*rho^3)) + 12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] - 
          12*(1 - 2*Ecut)^2*rho^2*Log[rho])^2*
        ((-1 + 2*Ecut + rho)^2*(786432*Ecut^18 - 524288*Ecut^17*(13 + rho) - 
           32768*Ecut^16*(-775 - 194*rho + 65*rho^2) - 32768*Ecut^15*
            (1646 + 748*rho - 645*rho^2 + rho^3) + 8192*Ecut^14*
            (8870 + 5820*rho - 8635*rho^2 + 492*rho^3 + 189*rho^4) + 
           8192*Ecut^13*(-8001 - 6295*rho + 16530*rho^2 - 74*rho^3 - 
             1190*rho^4 + 28*rho^5) - 2048*Ecut^12*(-20293 - 11336*rho + 
             101320*rho^2 + 25878*rho^3 - 15226*rho^4 + 1134*rho^5 + 
             343*rho^6) - 2048*Ecut^11*(10200 - 10106*rho - 155815*rho^2 - 
             111571*rho^3 + 9534*rho^4 - 5190*rho^5 - 1617*rho^6 + 
             165*rho^7) + 512*Ecut^10*(21594 - 101978*rho - 892700*rho^2 - 
             1089804*rho^3 - 212572*rho^4 - 9192*rho^5 - 7531*rho^6 + 
             2920*rho^7 + 13*rho^8) + 512*Ecut^9*(-13970 + 112430*rho + 
             1003035*rho^2 + 1696709*rho^3 + 588073*rho^4 - 134945*rho^5 - 
             27040*rho^6 - 7810*rho^7 - 204*rho^8 + 62*rho^9) + 
           5*(4 - 85*rho - 882*rho^2 - 3092*rho^3 + 15686*rho^4 - 
             13182*rho^5 + 15686*rho^6 - 3092*rho^7 - 882*rho^8 - 85*rho^9 + 
             4*rho^10) - 20*Ecut*(12 - 259*rho - 2805*rho^2 - 9369*rho^3 + 
             50585*rho^4 - 46137*rho^5 + 59217*rho^6 - 12275*rho^7 - 
             3369*rho^8 - 336*rho^9 + 16*rho^10) + 128*Ecut^8*
            (34241 - 332740*rho - 3253555*rho^2 - 6899362*rho^3 - 
             2983520*rho^4 + 1403524*rho^5 + 452305*rho^6 + 36850*rho^7 - 
             1523*rho^8 - 1160*rho^9 + 40*rho^10) - 160*Ecut^3*
            (28 - 562*rho - 6823*rho^2 - 21254*rho^3 + 94157*rho^4 - 
             103836*rho^5 + 177967*rho^6 - 41230*rho^7 - 10421*rho^8 - 
             1142*rho^9 + 56*rho^10) - 256*Ecut^7*(8041 - 87493*rho - 
             922650*rho^2 - 2313087*rho^3 - 1138446*rho^4 + 789039*rho^5 + 
             416058*rho^6 - 11210*rho^7 - 8043*rho^8 - 1579*rho^9 + 
             80*rho^10) + 20*Ecut^2*(60 - 1315*rho - 15048*rho^2 - 
             47637*rho^3 + 272096*rho^4 - 271629*rho^5 + 384312*rho^6 - 
             85415*rho^7 - 22380*rho^8 - 2316*rho^9 + 112*rho^10) + 
           40*Ecut^4*(639 - 9956*rho - 119992*rho^2 - 387232*rho^3 + 
             445782*rho^4 - 577858*rho^5 + 1690892*rho^6 - 380788*rho^7 - 
             95233*rho^8 - 11182*rho^9 + 560*rho^10) - 
           32*Ecut^5*(4921 - 65487*rho - 754965*rho^2 - 2356963*rho^3 - 
             660141*rho^4 + 394709*rho^5 + 3441347*rho^6 - 658035*rho^7 - 
             170462*rho^8 - 21644*rho^9 + 1120*rho^10) + 
           32*Ecut^6*(21490 - 258436*rho - 2866065*rho^2 - 8162222*rho^3 - 
             4176837*rho^4 + 3473050*rho^5 + 4001921*rho^6 - 490420*rho^7 - 
             146493*rho^8 - 21048*rho^9 + 1120*rho^10)) - 
         25200*(1 - 2*Ecut)^8*rho^5*(1 - 4*rho + rho^2)*Log[1 - 2*Ecut]^2 - 
         480*(rho - 2*Ecut*rho)^2*(5 + 2048*Ecut^14 + 12*rho - 28*rho^2 - 
           105*rho^3 + 105*rho^5 + 28*rho^6 - 12*rho^7 - 5*rho^8 - 
           1024*Ecut^13*(19 + 5*rho) + 256*Ecut^12*(319 + 200*rho + 
             7*rho^2) - 256*Ecut^11*(796 + 845*rho + 77*rho^2) + 
           128*Ecut^10*(2662 + 4160*rho + 1106*rho^2 + 35*rho^3) + 
           64*Ecut^9*(-6256 - 12955*rho - 5985*rho^2 + 1260*rho^3 + 
             595*rho^4 + 91*rho^5) + 16*Ecut^8*(20878 + 52700*rho + 
             33110*rho^2 - 17430*rho^3 - 7735*rho^4 - 448*rho^5 + 
             175*rho^6) - 16*Ecut^7*(12242 + 35425*rho + 26761*rho^2 - 
             23030*rho^3 - 12390*rho^4 + 1183*rho^5 + 735*rho^6 + 34*rho^7) - 
           30*Ecut^2*(-10 - 24*rho + 56*rho^2 + 133*rho^3 + 308*rho^4 - 
             287*rho^5 - 56*rho^6 + 24*rho^7 + 10*rho^8) + 
           6*Ecut*(-10 - 24*rho + 56*rho^2 + 175*rho^3 + 140*rho^4 - 
             245*rho^5 - 56*rho^6 + 24*rho^7 + 10*rho^8) - 
           8*Ecut^6*(-9861 - 31316*rho - 26278*rho^2 + 30975*rho^3 + 
             27825*rho^4 - 7154*rho^5 - 2590*rho^6 - 93*rho^7 + 40*rho^8) + 
           10*Ecut^3*(-101 - 269*rho + 371*rho^2 + 819*rho^3 + 4319*rho^4 - 
             2793*rho^5 - 525*rho^6 + 171*rho^7 + 80*rho^8) + 
           4*Ecut^5*(-5357 - 17936*rho - 14567*rho^2 + 22680*rho^3 + 
             47285*rho^4 - 18088*rho^5 - 5005*rho^6 + 156*rho^7 + 
             240*rho^8) - 5*Ecut^4*(-863 - 2788*rho - 791*rho^2 + 
             4354*rho^3 + 22659*rho^4 - 11200*rho^5 - 2429*rho^6 + 
             394*rho^7 + 240*rho^8))*Log[rho] - 25200*(1 - 2*Ecut)^8*rho^5*
          (1 - 4*rho + rho^2)*Log[rho]^2 + 480*(rho - 2*Ecut*rho)^2*
          Log[1 - 2*Ecut]*(5 + 2048*Ecut^14 + 12*rho - 28*rho^2 - 105*rho^3 + 
           105*rho^5 + 28*rho^6 - 12*rho^7 - 5*rho^8 - 1024*Ecut^13*
            (19 + 5*rho) + 256*Ecut^12*(319 + 200*rho + 7*rho^2) - 
           256*Ecut^11*(796 + 845*rho + 77*rho^2) + 128*Ecut^10*
            (2662 + 4160*rho + 1106*rho^2 + 35*rho^3) + 
           64*Ecut^9*(-6256 - 12955*rho - 5985*rho^2 + 1260*rho^3 + 
             595*rho^4 + 91*rho^5) + 16*Ecut^8*(20878 + 52700*rho + 
             33110*rho^2 - 17430*rho^3 - 7735*rho^4 - 448*rho^5 + 
             175*rho^6) - 16*Ecut^7*(12242 + 35425*rho + 26761*rho^2 - 
             23030*rho^3 - 12390*rho^4 + 1183*rho^5 + 735*rho^6 + 34*rho^7) - 
           30*Ecut^2*(-10 - 24*rho + 56*rho^2 + 133*rho^3 + 308*rho^4 - 
             287*rho^5 - 56*rho^6 + 24*rho^7 + 10*rho^8) + 
           6*Ecut*(-10 - 24*rho + 56*rho^2 + 175*rho^3 + 140*rho^4 - 
             245*rho^5 - 56*rho^6 + 24*rho^7 + 10*rho^8) - 
           8*Ecut^6*(-9861 - 31316*rho - 26278*rho^2 + 30975*rho^3 + 
             27825*rho^4 - 7154*rho^5 - 2590*rho^6 - 93*rho^7 + 40*rho^8) + 
           10*Ecut^3*(-101 - 269*rho + 371*rho^2 + 819*rho^3 + 4319*rho^4 - 
             2793*rho^5 - 525*rho^6 + 171*rho^7 + 80*rho^8) + 
           4*Ecut^5*(-5357 - 17936*rho - 14567*rho^2 + 22680*rho^3 + 
             47285*rho^4 - 18088*rho^5 - 5005*rho^6 + 156*rho^7 + 
             240*rho^8) - 5*Ecut^4*(-863 - 2788*rho - 791*rho^2 + 
             4354*rho^3 + 22659*rho^4 - 11200*rho^5 - 2429*rho^6 + 
             394*rho^7 + 240*rho^8) + 105*(1 - 2*Ecut)^6*rho^3*
            (1 - 4*rho + rho^2)*Log[rho])) - 
       21*((1 - 2*Ecut - rho)*(7 - 256*Ecut^7 - 18*rho + 142*rho^2 - 
            18*rho^3 + 7*rho^4 + 64*Ecut^6*(19 + 7*rho) + 
            32*Ecut^5*(-52 - 27*rho + 13*rho^2) - 16*Ecut^4*
             (-55 - 40*rho + 50*rho^2 + 3*rho^3) + Ecut*(-28 + 86*rho - 
              710*rho^2 + 94*rho^3 - 42*rho^4) - 8*Ecut^3*(20 + 20*rho - 
              17*rho^3 + 7*rho^4) + 4*Ecut^2*(7 - 25*rho + 250*rho^2 - 
              33*rho^3 + 21*rho^4)) + 60*(-1 + 2*Ecut)^3*rho^2*(1 + rho)*
           Log[1 - 2*Ecut] + 60*(1 - 2*Ecut)^3*rho^2*(1 + rho)*Log[rho])^2*
        ((-1 + 2*Ecut + rho)^2*(13 + 131072*Ecut^14 + 196608*Ecut^13*
            (-3 + rho) - 444*rho - 9976*rho^2 + 31692*rho^3 - 28170*rho^4 + 
           31692*rho^5 - 9976*rho^6 - 444*rho^7 + 13*rho^8 - 
           4096*Ecut^12*(-253 + 122*rho + 11*rho^2) - 4096*Ecut^11*
            (226 - 111*rho - 216*rho^2 + 61*rho^3) - 1024*Ecut^10*
            (-458 + 334*rho + 1971*rho^2 - 1392*rho^3 + 165*rho^4) - 
           1024*Ecut^9*(198 - 865*rho - 6485*rho^2 - 985*rho^3 - 625*rho^4 + 
             26*rho^5) + 256*Ecut^8*(679 - 7368*rho - 76350*rho^2 - 
             43480*rho^3 + 3570*rho^4 - 42*rho^5 + 59*rho^6) + 
           256*Ecut^7*(-628 + 8882*rho + 116616*rho^2 + 76670*rho^3 - 
             27460*rho^4 - 2121*rho^5 - 366*rho^6 + 27*rho^7) + 
           64*Ecut^6*(1504 - 25324*rho - 381714*rho^2 - 269676*rho^3 + 
             173830*rho^4 + 36878*rho^5 - 1703*rho^6 - 428*rho^7 + 
             13*rho^8) - 4*Ecut*(26 - 901*rho - 21741*rho^2 + 71631*rho^3 - 
             70425*rho^4 + 86829*rho^5 - 28139*rho^6 - 1319*rho^7 + 
             39*rho^8) - 64*Ecut^5*(548 - 10614*rho - 173286*rho^2 - 
             131478*rho^3 + 111750*rho^4 + 69441*rho^5 - 14723*rho^6 - 
             1197*rho^7 + 39*rho^8) + 12*Ecut^2*(26 - 914*rho - 24257*rho^2 + 
             81700*rho^3 - 90695*rho^4 + 127294*rho^5 - 43451*rho^6 - 
             2168*rho^7 + 65*rho^8) - 16*Ecut^3*(66 - 1847*rho - 
             44200*rho^2 + 80065*rho^3 - 106620*rho^4 + 224099*rho^5 - 
             77808*rho^6 - 4285*rho^7 + 130*rho^8) + 16*Ecut^4*
            (463 - 10130*rho - 182295*rho^2 - 79780*rho^3 + 46100*rho^4 + 
             314622*rho^5 - 98575*rho^6 - 6280*rho^7 + 195*rho^8)) - 
         3600*(1 - 2*Ecut)^6*rho^4*(3 - 10*rho + 3*rho^2)*Log[1 - 2*Ecut]^2 - 
         120*(rho - 2*Ecut*rho)^2*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
           155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
           256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
            (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
            (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
           128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
             12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 
             2200*rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
           32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 
             68*rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 
             350*rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
           8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 
             38*rho^5 + 37*rho^6))*Log[rho] - 3600*(1 - 2*Ecut)^6*rho^4*
          (3 - 10*rho + 3*rho^2)*Log[rho]^2 + 120*(rho - 2*Ecut*rho)^2*
          Log[1 - 2*Ecut]*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
           155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
           256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
            (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
            (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
           128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
             12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 
             2200*rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
           32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 
             68*rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 
             350*rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
           8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 
             38*rho^5 + 37*rho^6) + 60*(1 - 2*Ecut)^4*rho^2*
            (3 - 10*rho + 3*rho^2)*Log[rho])) + 
       20*((1 - 2*Ecut - rho)*(1 - 32*Ecut^5 - 16*Ecut^4*(-3 + rho) - 7*rho - 
           7*rho^2 + 4*Ecut^2*(-5 + rho)*rho^2 + rho^3 + 
           8*Ecut^3*(-2 + rho^2) + Ecut*(-2 + 16*rho + 26*rho^2 - 4*rho^3)) + 
         12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] - 12*(1 - 2*Ecut)^2*rho^2*
          Log[rho])*(3*((1 - 2*Ecut - rho)*(7 - 256*Ecut^7 - 18*rho + 
             142*rho^2 - 18*rho^3 + 7*rho^4 + 64*Ecut^6*(19 + 7*rho) + 
             32*Ecut^5*(-52 - 27*rho + 13*rho^2) - 16*Ecut^4*
              (-55 - 40*rho + 50*rho^2 + 3*rho^3) + Ecut*(-28 + 86*rho - 710*
                rho^2 + 94*rho^3 - 42*rho^4) - 8*Ecut^3*(20 + 20*rho - 17*
                rho^3 + 7*rho^4) + 4*Ecut^2*(7 - 25*rho + 250*rho^2 - 33*
                rho^3 + 21*rho^4)) + 60*(-1 + 2*Ecut)^3*rho^2*(1 + rho)*
            Log[1 - 2*Ecut] + 60*(1 - 2*Ecut)^3*rho^2*(1 + rho)*Log[rho])*
          ((-1 + 2*Ecut + rho)^2*(29 - 3670016*Ecut^15 + 524288*Ecut^16 - 
             748*rho - 6215*rho^2 + 24943*rho^3 - 43209*rho^4 - 43209*rho^5 + 
             24943*rho^6 - 6215*rho^7 - 748*rho^8 + 29*rho^9 - 
             8192*Ecut^14*(-1265 - 46*rho + 191*rho^2) - 4096*Ecut^13*
              (3840 + 429*rho - 2415*rho^2 + 308*rho^3) + 2048*Ecut^12*
              (6975 + 1331*rho - 11749*rho^2 + 3276*rho^3 + 147*rho^4) + 
             1024*Ecut^11*(-8152 + 466*rho + 38382*rho^2 - 6563*rho^3 - 2149*
                rho^4 + 686*rho^5) + 512*Ecut^10*(7556 - 17136*rho - 136782*
                rho^2 - 36055*rho^3 + 8712*rho^4 - 6804*rho^5 + 455*rho^6) - 
             256*Ecut^9*(9220 - 67028*rho - 476310*rho^2 - 226825*rho^3 + 
               10715*rho^4 - 13135*rho^5 + 3339*rho^6 + 96*rho^7) - 
             128*Ecut^8*(-14430 + 150522*rho + 1181552*rho^2 + 575153*rho^3 + 
               3670*rho^4 - 57135*rho^5 - 14291*rho^6 - 1540*rho^7 + 203*
                rho^8) + Ecut*(-290 + 7596*rho + 68034*rho^2 - 285686*rho^3 + 
               502686*rho^4 + 534330*rho^5 - 312946*rho^6 + 81126*rho^7 + 
               10356*rho^8 - 406*rho^9) - 64*Ecut^7*(18130 - 221418*rho - 
               1898316*rho^2 - 864195*rho^3 + 8649*rho^4 + 296160*rho^5 + 
               54884*rho^6 + 1749*rho^7 - 1761*rho^8 + 58*rho^9) + 
             32*Ecut^6*(15551 - 215262*rho - 1941541*rho^2 - 832881*rho^3 + 
               45178*rho^4 + 456204*rho^5 + 204701*rho^6 - 27073*rho^7 - 9343*
                rho^8 + 406*rho^9) + 4*Ecut^2*(290 - 7712*rho - 76021*rho^2 + 
               330762*rho^3 - 595554*rho^4 - 682575*rho^5 + 405727*rho^6 - 
               112024*rho^7 - 15302*rho^8 + 609*rho^9) - 
             8*Ecut^3*(495 - 11438*rho - 120681*rho^2 + 374172*rho^3 - 720830*
                rho^4 - 900655*rho^5 + 581483*rho^6 - 165394*rho^7 - 25167*
                rho^8 + 1015*rho^9) - 16*Ecut^5*(8690 - 134357*rho - 1250637*
                rho^2 - 395689*rho^3 - 187271*rho^4 - 46207*rho^5 + 566251*
                rho^6 - 130693*rho^7 - 28425*rho^8 + 1218*rho^9) + 
             8*Ecut^4*(3105 - 54849*rho - 539169*rho^2 + 283595*rho^3 - 
               882945*rho^4 - 1154475*rho^5 + 1019599*rho^6 - 278541*rho^7 - 
               49230*rho^8 + 2030*rho^9)) + 25200*(-1 + 2*Ecut)^7*rho^5*
            (1 + rho)*Log[1 - 2*Ecut]^2 - 60*(rho - 2*Ecut*rho)^2*
            (73 + 12288*Ecut^12 - 217*rho + 203*rho^2 + 1645*rho^3 - 
             1645*rho^4 - 203*rho^5 + 217*rho^6 - 73*rho^7 - 
             4096*Ecut^11*(25 + 7*rho) + 1280*Ecut^9*(-614 - 483*rho + 7*
                rho^2) + 512*Ecut^10*(725 + 420*rho + 21*rho^2) - 
             640*Ecut^8*(-1637 - 1407*rho + 224*rho^2 + 84*rho^3 + 70*
                rho^4) - 128*Ecut^7*(7003 + 5845*rho - 2170*rho^2 - 1260*
                rho^3 - 805*rho^4 + 147*rho^5) + 224*Ecut^6*(2185 + 1654*
                rho - 1085*rho^2 - 720*rho^3 - 385*rho^4 + 170*rho^5 + 21*
                rho^6) - 40*Ecut^2*(-73 + 217*rho - 203*rho^2 - 2023*rho^3 + 
               1267*rho^4 + 203*rho^5 - 217*rho^6 + 73*rho^7) + 
             10*Ecut*(-73 + 217*rho - 203*rho^2 - 1813*rho^3 + 1477*rho^4 + 
               203*rho^5 - 217*rho^6 + 73*rho^7) + 16*Ecut^5*(-10436 - 6321*
                rho + 6573*rho^2 - 1610*rho^3 + 2800*rho^4 - 1435*rho^5 - 
               1085*rho^6 + 146*rho^7) - 40*Ecut^4*(-923 + 7*rho + 252*
                rho^2 - 4886*rho^3 + 1575*rho^4 + 161*rho^5 - 644*rho^6 + 146*
                rho^7) + 40*Ecut^3*(-209 + 406*rho - 343*rho^2 - 4550*rho^3 + 
               2037*rho^4 + 378*rho^5 - 497*rho^6 + 146*rho^7))*Log[rho] + 
           25200*(-1 + 2*Ecut)^7*rho^5*(1 + rho)*Log[rho]^2 + 
           60*(rho - 2*Ecut*rho)^2*Log[1 - 2*Ecut]*(73 + 12288*Ecut^12 - 
             217*rho + 203*rho^2 + 1645*rho^3 - 1645*rho^4 - 203*rho^5 + 
             217*rho^6 - 73*rho^7 - 4096*Ecut^11*(25 + 7*rho) + 
             1280*Ecut^9*(-614 - 483*rho + 7*rho^2) + 512*Ecut^10*
              (725 + 420*rho + 21*rho^2) - 640*Ecut^8*(-1637 - 1407*rho + 224*
                rho^2 + 84*rho^3 + 70*rho^4) - 128*Ecut^7*(7003 + 5845*rho - 
               2170*rho^2 - 1260*rho^3 - 805*rho^4 + 147*rho^5) + 
             224*Ecut^6*(2185 + 1654*rho - 1085*rho^2 - 720*rho^3 - 385*
                rho^4 + 170*rho^5 + 21*rho^6) - 40*Ecut^2*(-73 + 217*rho - 
               203*rho^2 - 2023*rho^3 + 1267*rho^4 + 203*rho^5 - 217*rho^6 + 
               73*rho^7) + 10*Ecut*(-73 + 217*rho - 203*rho^2 - 1813*rho^3 + 
               1477*rho^4 + 203*rho^5 - 217*rho^6 + 73*rho^7) + 
             16*Ecut^5*(-10436 - 6321*rho + 6573*rho^2 - 1610*rho^3 + 2800*
                rho^4 - 1435*rho^5 - 1085*rho^6 + 146*rho^7) - 
             40*Ecut^4*(-923 + 7*rho + 252*rho^2 - 4886*rho^3 + 1575*rho^4 + 
               161*rho^5 - 644*rho^6 + 146*rho^7) + 40*Ecut^3*
              (-209 + 406*rho - 343*rho^2 - 4550*rho^3 + 2037*rho^4 + 378*
                rho^5 - 497*rho^6 + 146*rho^7) - 840*(-1 + 2*Ecut)^5*rho^3*
              (1 + rho)*Log[rho])) + 14*((1 - 2*Ecut - rho)*
            (2 - 128*Ecut^9 - rho - 31*rho^2 - 31*rho^3 - rho^4 + 2*rho^5 + 
             256*Ecut^8*(3 + rho) - 64*Ecut^7*(30 + 25*rho + 2*rho^2) - 
             32*Ecut^6*(-74 - 89*rho + 7*rho^2 + 8*rho^3) + 
             8*Ecut^5*(-189 - 282*rho + 48*rho^2 + 78*rho^3 + rho^4) + 
             8*Ecut^4*(60 + 105*rho - 15*rho^2 - 105*rho^3 - rho^4 + 4*
                rho^5) - 2*Ecut*(6 - 5*rho - 94*rho^2 - 123*rho^3 - 2*rho^4 + 
               8*rho^5) + 4*Ecut^2*(6 - 7*rho - 93*rho^2 - 180*rho^3 + 2*
                rho^4 + 12*rho^5) - 4*Ecut^3*(19 + 24*rho - 60*rho^2 - 250*
                rho^3 + rho^4 + 16*rho^5)) + 60*(1 - 2*Ecut)^4*rho^3*
            Log[1 - 2*Ecut] - 60*(1 - 2*Ecut)^4*rho^3*Log[rho])*
          ((-1 + 2*Ecut + rho)^2*(13 + 131072*Ecut^14 + 196608*Ecut^13*
              (-3 + rho) - 444*rho - 9976*rho^2 + 31692*rho^3 - 28170*rho^4 + 
             31692*rho^5 - 9976*rho^6 - 444*rho^7 + 13*rho^8 - 
             4096*Ecut^12*(-253 + 122*rho + 11*rho^2) - 4096*Ecut^11*
              (226 - 111*rho - 216*rho^2 + 61*rho^3) - 1024*Ecut^10*
              (-458 + 334*rho + 1971*rho^2 - 1392*rho^3 + 165*rho^4) - 
             1024*Ecut^9*(198 - 865*rho - 6485*rho^2 - 985*rho^3 - 625*
                rho^4 + 26*rho^5) + 256*Ecut^8*(679 - 7368*rho - 76350*
                rho^2 - 43480*rho^3 + 3570*rho^4 - 42*rho^5 + 59*rho^6) + 
             256*Ecut^7*(-628 + 8882*rho + 116616*rho^2 + 76670*rho^3 - 27460*
                rho^4 - 2121*rho^5 - 366*rho^6 + 27*rho^7) + 
             64*Ecut^6*(1504 - 25324*rho - 381714*rho^2 - 269676*rho^3 + 
               173830*rho^4 + 36878*rho^5 - 1703*rho^6 - 428*rho^7 + 13*
                rho^8) - 4*Ecut*(26 - 901*rho - 21741*rho^2 + 71631*rho^3 - 
               70425*rho^4 + 86829*rho^5 - 28139*rho^6 - 1319*rho^7 + 39*
                rho^8) - 64*Ecut^5*(548 - 10614*rho - 173286*rho^2 - 131478*
                rho^3 + 111750*rho^4 + 69441*rho^5 - 14723*rho^6 - 1197*
                rho^7 + 39*rho^8) + 12*Ecut^2*(26 - 914*rho - 24257*rho^2 + 
               81700*rho^3 - 90695*rho^4 + 127294*rho^5 - 43451*rho^6 - 2168*
                rho^7 + 65*rho^8) - 16*Ecut^3*(66 - 1847*rho - 44200*rho^2 + 
               80065*rho^3 - 106620*rho^4 + 224099*rho^5 - 77808*rho^6 - 4285*
                rho^7 + 130*rho^8) + 16*Ecut^4*(463 - 10130*rho - 182295*
                rho^2 - 79780*rho^3 + 46100*rho^4 + 314622*rho^5 - 98575*
                rho^6 - 6280*rho^7 + 195*rho^8)) - 3600*(1 - 2*Ecut)^6*rho^4*
            (3 - 10*rho + 3*rho^2)*Log[1 - 2*Ecut]^2 - 
           120*(rho - 2*Ecut*rho)^2*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
             155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
             256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
              (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
              (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
             128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
               12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 2200*
                rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
             32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 68*
                rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 350*
                rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
             8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 38*
                rho^5 + 37*rho^6))*Log[rho] - 3600*(1 - 2*Ecut)^6*rho^4*
            (3 - 10*rho + 3*rho^2)*Log[rho]^2 + 120*(rho - 2*Ecut*rho)^2*
            Log[1 - 2*Ecut]*(37 + 2048*Ecut^10 - 38*rho - 155*rho^2 + 
             155*rho^4 + 38*rho^5 - 37*rho^6 - 2048*Ecut^9*(8 + 3*rho) + 
             256*Ecut^8*(213 + 208*rho + 15*rho^2) + 512*Ecut^7*
              (-173 - 228*rho + 50*rho^2 + 25*rho^3) + 256*Ecut^6*
              (302 + 452*rho - 260*rho^2 - 115*rho^3 + 15*rho^4) - 
             128*Ecut^5*(291 + 463*rho - 420*rho^2 - 285*rho^3 + 95*rho^4 + 
               12*rho^5) - 16*Ecut^4*(-622 - 922*rho + 1000*rho^2 + 2200*
                rho^3 - 1005*rho^4 - 188*rho^5 + 37*rho^6) + 
             32*Ecut^3*(-67 - 12*rho + 40*rho^2 + 730*rho^3 - 400*rho^4 - 68*
                rho^5 + 37*rho^6) - 24*Ecut^2*(-37 + 38*rho + 50*rho^2 + 350*
                rho^3 - 260*rho^4 - 38*rho^5 + 37*rho^6) + 
             8*Ecut*(-37 + 38*rho + 110*rho^2 + 150*rho^3 - 200*rho^4 - 38*
                rho^5 + 37*rho^6) + 60*(1 - 2*Ecut)^4*rho^2*(3 - 10*rho + 3*
                rho^2)*Log[rho])))))/(105000*(1 - 2*Ecut)^4*
      (-1 + 4*Ecut - 4*Ecut^2 + 16*Ecut^3 - 80*Ecut^4 + 128*Ecut^5 - 
        64*Ecut^6 + 8*rho - 32*Ecut*rho + 32*Ecut^2*rho - 16*Ecut^3*rho + 
        64*Ecut^4*rho - 64*Ecut^5*rho - 24*Ecut*rho^2 + 72*Ecut^2*rho^2 - 
        48*Ecut^3*rho^2 - 8*rho^3 + 32*Ecut*rho^3 - 32*Ecut^2*rho^3 + 
        16*Ecut^3*rho^3 + rho^4 - 4*Ecut*rho^4 + 4*Ecut^2*rho^4 - 
        12*(1 - 2*Ecut)^2*rho^2*Log[1 - 2*Ecut] + 12*(1 - 2*Ecut)^2*rho^2*
         Log[rho])^4)
 
FirstQ2Moment = (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
          2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
           2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
        420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
        30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
        15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
        195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
        30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
           Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
        840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
           Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
        30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
           Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
        30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
           Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
        30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
           Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
      3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
          3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
          3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
        180*rho^2*(1 + rho)*Log[(1 - qcut + rho - 
            Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
           (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])])*(3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
        3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
        8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
        2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
        42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
        3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
        3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
        40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
        40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
        260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 17*rho^2 + 
          2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + rho^3)*
         Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
        40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
        160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
        160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
        40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]]))/
     (300*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])^2)
 
SecondQ2Moment = (-7*((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
           3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
           3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
        18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])/(1 - qcut + rho + 
            Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
       (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
            2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
          420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
          30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
          15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
          195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
          30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
        3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
          180*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) + 15*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       (5*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          34*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          31*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          26*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          19*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^5*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1133*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          390*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          118*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          19*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^4*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          2708*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          390*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          26*qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^3*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1133*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          31*qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^2*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          34*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          420*rho^2*Log[4] + 2100*rho^3*Log[4] + 2100*rho^4*Log[4] + 
          420*rho^5*Log[4] + 420*rho^2*(1 + 5*rho + 5*rho^2 + rho^3)*
           Log[rho] - 840*rho^2*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^
                2 - 2*qcut*(1 + rho)]] - 4200*rho^3*
           Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 4200*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]])*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])]) - 
        7*((2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
            (1 + 5*qcut^5 - 23*rho - 398*rho^2 - 398*rho^3 - 23*rho^4 + 
             rho^5 - 4*qcut^4*(1 + rho) + qcut^3*(-4 + 2*rho - 4*rho^2) + 
             qcut^2*(1 - 15*rho - 15*rho^2 + rho^3) + 
             qcut*(1 - 20*rho - 102*rho^2 - 20*rho^3 + rho^4)))/15 - 
          8*rho^2*(3 + 8*rho + 3*rho^2)*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 40*rho*Log[2] + 160*rho^2*Log[2] + 
          160*rho^3*Log[2] + 40*rho^4*Log[2] + 20*rho*Log[4] + 
          260*rho^2*Log[4] + 260*rho^3*Log[4] + 20*rho^4*Log[4] + 
          20*rho*(2 + 17*rho + 17*rho^2 + 2*rho^3)*Log[rho] - 
          40*rho*(1 + 13*rho + 13*rho^2 + rho^3)*Log[1 - qcut + rho - 
             Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]])))/
     (1050*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])^3)
 
ThirdQ2Moment = 
    (14*((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
         18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^
                2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])^2*
       (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
            2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
          420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
          30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
          15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
          195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
          30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
        3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
          180*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) - 7*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       ((2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (1 + 5*qcut^5 - 23*rho - 398*rho^2 - 398*rho^3 - 23*rho^4 + rho^5 - 
           4*qcut^4*(1 + rho) + qcut^3*(-4 + 2*rho - 4*rho^2) + 
           qcut^2*(1 - 15*rho - 15*rho^2 + rho^3) + 
           qcut*(1 - 20*rho - 102*rho^2 - 20*rho^3 + rho^4)))/15 - 
        8*rho^2*(3 + 8*rho + 3*rho^2)*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
            2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
          420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
          30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
          15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
          195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
          30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
        3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
          180*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) + 10*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
           qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
            (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)])])^2*
       ((3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          35*qcut^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          141*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          132*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          117*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          96*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          69*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          20*qcut^5*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^6*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7785*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          3153*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1272*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          408*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          69*qcut^4*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^5*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33657*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7296*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1272*qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          96*qcut^3*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^4*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33657*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          3153*qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          117*qcut^2*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7785*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          132*qcut*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^2*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          141*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2520*rho^2*Log[4] + 20160*rho^3*Log[4] + 37800*rho^4*Log[4] + 
          20160*rho^5*Log[4] + 2520*rho^6*Log[4] + 2520*rho^2*
           (1 + 8*rho + 15*rho^2 + 8*rho^3 + rho^4)*Log[rho] - 
          5040*rho^2*(1 + 8*rho + 15*rho^2 + 8*rho^3 + rho^4)*
           Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]])*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])]) - 
        7*((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
            (1 + 8*qcut^6 - 34*rho - 1133*rho^2 - 2708*rho^3 - 1133*rho^4 - 
             34*rho^5 + rho^6 - 6*qcut^5*(1 + rho) + qcut^4*(-6 + 4*rho - 6*
                rho^2) + qcut^3*(1 - 19*rho - 19*rho^2 + rho^3) + 
             qcut^2*(1 - 26*rho - 118*rho^2 - 26*rho^3 + rho^4) + 
             qcut*(1 - 31*rho - 390*rho^2 - 390*rho^3 - 31*rho^4 + rho^5)))/
           14 - 30*rho^2*(1 + rho)*(1 + 4*rho + rho^2)*
           Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
                2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) - 30*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       ((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
           3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
           3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
        18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])/(1 - qcut + rho + 
            Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
       (5*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          34*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          31*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          26*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          19*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^5*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1133*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          390*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          118*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          19*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^4*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          2708*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          390*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          26*qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^3*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1133*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          31*qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^2*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          34*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          420*rho^2*Log[4] + 2100*rho^3*Log[4] + 2100*rho^4*Log[4] + 
          420*rho^5*Log[4] + 420*rho^2*(1 + 5*rho + 5*rho^2 + rho^3)*
           Log[rho] - 840*rho^2*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^
                2 - 2*qcut*(1 + rho)]] - 4200*rho^3*
           Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 4200*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]])*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])]) - 
        7*((2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
            (1 + 5*qcut^5 - 23*rho - 398*rho^2 - 398*rho^3 - 23*rho^4 + 
             rho^5 - 4*qcut^4*(1 + rho) + qcut^3*(-4 + 2*rho - 4*rho^2) + 
             qcut^2*(1 - 15*rho - 15*rho^2 + rho^3) + 
             qcut*(1 - 20*rho - 102*rho^2 - 20*rho^3 + rho^4)))/15 - 
          8*rho^2*(3 + 8*rho + 3*rho^2)*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 40*rho*Log[2] + 160*rho^2*Log[2] + 
          160*rho^3*Log[2] + 40*rho^4*Log[2] + 20*rho*Log[4] + 
          260*rho^2*Log[4] + 260*rho^3*Log[4] + 20*rho^4*Log[4] + 
          20*rho*(2 + 17*rho + 17*rho^2 + 2*rho^3)*Log[rho] - 
          40*rho*(1 + 13*rho + 13*rho^2 + rho^3)*Log[1 - qcut + rho - 
             Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]])))/
     (700*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])^4)
 
FourthQ2Moment = 
    (-252*((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
         18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^
                2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])^3*
       (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
            2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
          420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
          30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
          15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
          195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
          30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
        3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
          180*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) - 84*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
           qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
            (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)])])^2*
       ((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*(1 + 8*qcut^6 - 
           34*rho - 1133*rho^2 - 2708*rho^3 - 1133*rho^4 - 34*rho^5 + rho^6 - 
           6*qcut^5*(1 + rho) + qcut^4*(-6 + 4*rho - 6*rho^2) + 
           qcut^3*(1 - 19*rho - 19*rho^2 + rho^3) + 
           qcut^2*(1 - 26*rho - 118*rho^2 - 26*rho^3 + rho^4) + 
           qcut*(1 - 31*rho - 390*rho^2 - 390*rho^3 - 31*rho^4 + rho^5)))/
         14 - 30*rho^2*(1 + rho)*(1 + 4*rho + rho^2)*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
            2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
          420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
          30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
          15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
          195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
          30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
        3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
          180*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) + 252*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       ((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
           3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
           3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
        18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])/(1 - qcut + rho + 
            Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
       ((2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (1 + 5*qcut^5 - 23*rho - 398*rho^2 - 398*rho^3 - 23*rho^4 + rho^5 - 
           4*qcut^4*(1 + rho) + qcut^3*(-4 + 2*rho - 4*rho^2) + 
           qcut^2*(1 - 15*rho - 15*rho^2 + rho^3) + 
           qcut*(1 - 20*rho - 102*rho^2 - 20*rho^3 + rho^4)))/15 - 
        8*rho^2*(3 + 8*rho + 3*rho^2)*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       (40*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(Sqrt[qcut^2 + (-1 + rho)^2 - 
            2*qcut*(1 + rho)] + qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 102*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 15*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 4*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 398*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 20*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 23*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 15*rho*Log[4] + 195*rho^2*Log[4] + 
          420*rho^3*Log[4] + 195*rho^4*Log[4] + 15*rho^5*Log[4] + 
          30*(-1 + rho)^2*rho*(1 + 3*rho + rho^2)*Log[2*Sqrt[rho]] + 
          15*rho*Log[rho] + 195*rho^2*Log[rho] + 420*rho^3*Log[rho] + 
          195*rho^4*Log[rho] + 15*rho^5*Log[rho] - 
          30*rho*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^2*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^3*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 390*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^2*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] + 120*rho^3*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          30*rho^4*Log[1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 30*rho^5*Log[1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]]) - 
        3*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)) - 
          180*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) - 360*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
           qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
            (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)])])^2*
       ((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
           3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
           3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
        18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])/(1 - qcut + rho + 
            Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])*
       ((3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          35*qcut^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          141*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          132*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          117*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          96*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          69*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          20*qcut^5*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^6*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7785*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          3153*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1272*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          408*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          69*qcut^4*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25*qcut^5*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33657*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7296*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1272*qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          96*qcut^3*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^4*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33657*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          3153*qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          117*qcut^2*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7785*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          132*qcut*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut^2*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          141*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2520*rho^2*Log[4] + 20160*rho^3*Log[4] + 37800*rho^4*Log[4] + 
          20160*rho^5*Log[4] + 2520*rho^6*Log[4] + 2520*rho^2*
           (1 + 8*rho + 15*rho^2 + 8*rho^3 + rho^4)*Log[rho] - 
          5040*rho^2*(1 + 8*rho + 15*rho^2 + 8*rho^3 + rho^4)*
           Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]])*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])]) - 
        7*((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
            (1 + 8*qcut^6 - 34*rho - 1133*rho^2 - 2708*rho^3 - 1133*rho^4 - 
             34*rho^5 + rho^6 - 6*qcut^5*(1 + rho) + qcut^4*(-6 + 4*rho - 6*
                rho^2) + qcut^3*(1 - 19*rho - 19*rho^2 + rho^3) + 
             qcut^2*(1 - 26*rho - 118*rho^2 - 26*rho^3 + rho^4) + 
             qcut*(1 - 31*rho - 390*rho^2 - 390*rho^3 - 31*rho^4 + rho^5)))/
           14 - 30*rho^2*(1 + rho)*(1 + 4*rho + rho^2)*
           Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
                2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) + 540*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])*
       ((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (8*qcut^4 - 7*qcut^3*(1 + rho) + qcut^2*(-7 + 2*rho - 7*rho^2) + 
            3*qcut*(1 - 11*rho - 11*rho^2 + rho^3) + 
            3*(1 - 14*rho - 94*rho^2 - 14*rho^3 + rho^4)))/10 - 
         18*rho^2*(1 + rho)*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^
                2 - 2*qcut*(1 + rho)])/(1 - qcut + rho + 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])])^2*
       (5*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          34*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          31*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          26*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          19*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          4*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^5*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1133*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          390*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          118*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          19*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          6*qcut^4*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          2708*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          390*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          26*qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^3*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          1133*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          31*qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut^2*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          34*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          qcut*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          420*rho^2*Log[4] + 2100*rho^3*Log[4] + 2100*rho^4*Log[4] + 
          420*rho^5*Log[4] + 420*rho^2*(1 + 5*rho + 5*rho^2 + rho^3)*
           Log[rho] - 840*rho^2*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^
                2 - 2*qcut*(1 + rho)]] - 4200*rho^3*
           Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]] - 4200*rho^4*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]] - 
          840*rho^5*Log[1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)]])*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
           (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
            qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])]) - 
        7*((2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
            (1 + 5*qcut^5 - 23*rho - 398*rho^2 - 398*rho^3 - 23*rho^4 + 
             rho^5 - 4*qcut^4*(1 + rho) + qcut^3*(-4 + 2*rho - 4*rho^2) + 
             qcut^2*(1 - 15*rho - 15*rho^2 + rho^3) + 
             qcut*(1 - 20*rho - 102*rho^2 - 20*rho^3 + rho^4)))/15 - 
          8*rho^2*(3 + 8*rho + 3*rho^2)*Log[(1 - qcut + rho - 
              Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
             (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])])*(3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] - 42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 
             2*qcut*(1 + rho)] + 40*rho*Log[2] + 160*rho^2*Log[2] + 
          160*rho^3*Log[2] + 40*rho^4*Log[2] + 20*rho*Log[4] + 
          260*rho^2*Log[4] + 260*rho^3*Log[4] + 20*rho^4*Log[4] + 
          20*rho*(2 + 17*rho + 17*rho^2 + 2*rho^3)*Log[rho] - 
          40*rho*(1 + 13*rho + 13*rho^2 + rho^3)*Log[1 - qcut + rho - 
             Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^
                2]])) + 35*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
          (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
           qcut*(1 + rho^2)) - 12*rho^2*Log[(1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)])/
            (1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                (1 + rho)])])^3*
       ((5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          55*qcut^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          55*qcut^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          80*qcut^8*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          310*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          295*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          270*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          235*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          190*qcut^4*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          135*qcut^5*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          50*qcut^6*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          55*qcut^7*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25834*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          11619*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          5499*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          2344*qcut^3*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          774*qcut^4*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          135*qcut^5*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          55*qcut^6*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          175774*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          48151*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          12496*qcut^2*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          2344*qcut^3*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          190*qcut^4*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^5*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          316894*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          48151*qcut*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          5499*qcut^2*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          235*qcut^3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^4*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          175774*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          11619*qcut*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          270*qcut^2*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^3*rho^5*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          25834*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          295*qcut*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut^2*rho^6*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          310*rho^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*qcut*rho^7*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          5*rho^8*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          7560*rho^2*Log[4] + 88200*rho^3*Log[4] + 264600*rho^4*Log[4] + 
          264600*rho^5*Log[4] + 88200*rho^6*Log[4] + 7560*rho^7*Log[4] + 
          2520*rho^2*(3 + 35*rho + 105*rho^2 + 105*rho^3 + 35*rho^4 + 
            3*rho^5)*Log[rho] - 5040*rho^2*(3 + 35*rho + 105*rho^2 + 
            105*rho^3 + 35*rho^4 + 3*rho^5)*Log[1 - qcut + rho - 
             Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]])*
         (Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*(1 + qcut^3 - 
            7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - qcut*(1 + rho^2)) - 
          12*rho^2*Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 
                2*qcut*(1 + rho)])/(1 - qcut + rho + Sqrt[qcut^2 + 
                (-1 + rho)^2 - 2*qcut*(1 + rho)])]) - 
        18*((Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
            (35*qcut^7 - 25*qcut^6*(1 + rho) - 5*qcut^5*(5 - 4*rho + 5*
                rho^2) + 3*qcut^4*(1 - 23*rho - 23*rho^2 + rho^3) + 
             3*qcut^3*(1 - 32*rho - 136*rho^2 - 32*rho^3 + rho^4) + 
             3*qcut^2*(1 - 39*rho - 424*rho^2 - 424*rho^3 - 39*rho^4 + rho^
                5) + 3*qcut*(1 - 44*rho - 1051*rho^2 - 2432*rho^3 - 1051*
                rho^4 - 44*rho^5 + rho^6) + 3*(1 - 47*rho - 2595*rho^2 - 
               11219*rho^3 - 11219*rho^4 - 2595*rho^5 - 47*rho^6 + rho^7)))/
           70 - 36*rho^2*(1 + 8*rho + 15*rho^2 + 8*rho^3 + rho^4)*
           Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*
                 (1 + rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
                2*qcut*(1 + rho)])])*
         (3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          8*qcut^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          2*qcut^2*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^3*rho*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          282*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          33*qcut*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          7*qcut^2*rho^2*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] - 
          42*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*qcut*rho^3*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          3*rho^4*Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)] + 
          40*rho*Log[2] + 160*rho^2*Log[2] + 160*rho^3*Log[2] + 
          40*rho^4*Log[2] + 20*rho*Log[4] + 260*rho^2*Log[4] + 
          260*rho^3*Log[4] + 20*rho^4*Log[4] + 20*rho*(2 + 17*rho + 
            17*rho^2 + 2*rho^3)*Log[rho] - 40*rho*(1 + 13*rho + 13*rho^2 + 
            rho^3)*Log[1 - qcut + rho - Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^2*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          160*rho^3*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]] - 
          40*rho^4*Log[1 - qcut + rho + Sqrt[-4*rho + (1 - qcut + rho)^2]])))/
     (6300*(Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + rho)]*
         (1 + qcut^3 - 7*rho - 7*rho^2 + rho^3 - qcut^2*(1 + rho) - 
          qcut*(1 + rho^2)) - 12*rho^2*
         Log[(1 - qcut + rho - Sqrt[qcut^2 + (-1 + rho)^2 - 2*qcut*(1 + 
                rho)])/(1 - qcut + rho + Sqrt[qcut^2 + (-1 + rho)^2 - 
              2*qcut*(1 + rho)])])^5)

